Complex self-energy matrix at one loop for massive states in Type II superstrings

We compute the one-loop complex self-energy matrix within a family of massive DDF states in Type II superstring theory. The states are obtained by acting on a massless seed with bosonic DDF operators of fixed transverse polarization. The key ingredient is a finite expansion of the spin-summed chiral blocks in a generalized theta basis. It allows us to carry out the worldsheet insertion integral exactly, leaving a modular integral whose long-torus contribution gives the absorptive part after analytic continuation. We apply this construction to bosonic partitions through level $K=10$. At low levels we recover the complex pole shifts of all three long supermultiplets at $K=2$ and of six multiplets at $K=3$. With the larger matrices we ask how the spacings of the eigenvalues of the mass-shift matrix depend on the shapes of the partitions. Our results indicate that typical shapes yield random matrix distributed mass shifts.

==> anc/20261126_README_v1.txt <==
Complex self-energy matrix at one loop for massive states in Type II superstrings
Ancillary Python code and numerical data
Release v1, 26 November 2026

Tested environment
------------------
Python 3.12.3 on x86-64 Linux. The requirements file gives the tested
package versions. The code runs from the directory containing this
README and reads its input files relative to that directory.

    python -m pip install -r 20261126_requirements_v1.txt

Quick checks
------------
    python -B 20261126_modular_derivative_check_v1.py
    python -B 20261126_first_level_check_v1.py
    python -B 20261126_spectral_checks_v1.py

The modular-derivative check uses exact rational arithmetic and the
standard library. The K=1 check evaluates the compact integration and
the causally continued cusp at splitting height 1. It gives
Re A = 0.002233377549032 and Im A = 1/210.

The spectral check starts from the supplied ordered-state charge blocks.
It reproduces the K=9, J23=16 exchange-odd two-state amplitude and fits
the K=2 and K=3 shifts from the supplied compressed projectors and
matrices. For K=10, J23=8 it gives the following mean adjacent-gap ratios:

    All states, untrimmed        0.4343570684   (245 ratios)
    All states, 10% edge trim    0.4492727737   (197 ratios)
    Central C window, same trim  0.5594288534   (152 ratios)

For the selected K=7 through K=10 blocks it gives 0.4548596953 for all
states and 0.5486621816 for the central C window, both with the edge
trim. The central window gives 582 ratios and 598 unfolded spacings.
Trimming is applied within each charge and exchange-parity sector.

To render the histograms, reference curves, and matrix heatmaps from
these data, give the spectral check a new output directory:

    python -B 20261126_spectral_checks_v1.py --plots ./figures

These are diagnostic plots of the manuscript data. The saved spacing
reference JSON files also report the Monte Carlo comparisons performed
for the manuscript. The spectral check recomputes the data distributions
and their summaries.

K=9 Hermite-reduced Rademacher benchmarks
---------------------------------------
20261126_ddf_engine_v1.py contains the vertex algebra, contraction
rules, theta-coefficient extraction and direct modular-integration
routines. The K=9 driver uses the sparse contraction and polar
extraction routines with the Hermite and modular-derivative reduction.
The summary JSON records comparisons to the independent compact-region
and continued-cusp calculation.

Run the K=9 driver in a capped scope on a dedicated Linux compute
node. Replace COMPUTE_NODE below with its hostname and use the Python
interpreter in the environment where the requirements were installed.

    systemd-run --user --scope -p MemoryMax=8G -p MemorySwapMax=0 \
      -p CPUQuota=100% -p TasksMax=12 \
      env DDF_COMPUTE_HOST=COMPUTE_NODE timeout 240s \
      python -B 20261126_k9_rademacher_v1.py --entry all

The default uses the supplied precomputed C_max=2048 cusp matrices.
The driver regenerates the polar coefficients and contracts them with
those matrices. The options --entry diagonal and --entry exchange run
the two entries reported in the manuscript. The option --entry
three-mode runs the additional (3,3,3;3,3,3) benchmark. For a fresh
short cusp sum, use --entry diagonal --cmax 32 --fresh-kernels. To
rebuild the full finite cusp sum, use --cmax 2048 --fresh-kernels.
The cached kernels contain the extended-precision complex array from
the x86-64 Linux run. Use fresh kernels on other architectures.

This benchmark exercises the Hermite-reduced evaluation. The saved
differences in the summary JSON quantify finite-cutoff comparisons.
The code covers selected entries and selected charge blocks from the
production matrices.

Data layout and conventions
---------------------------
The keys in 20261126_selected_ddf_blocks_v1.npz begin with Kxx_Jyy,
where xx is the level and yy is the charge J23. For each block:

* _partitions holds the two ordered partitions per row, padded with
  trailing zeros. This defines the basis on both axes.
* _R is the archived real dispersive matrix used for the spacings.
* K10_J08_H is Sigma/(2 M_0) in units with ell_s^2=2 and g_s=1. Its
  real part is the mass-shift matrix and -2 times its imaginary part
  is the width matrix.
* K09_J16_A is the reduced amplitude, with Sigma = -pi^2 A in those
  units.

The low-level compression JSON stores the small complex matrices and
compressed projectors as separate real and imaginary arrays. K=2 and
K=3 refer to the nine-by-nine residual-vector product and the
symmetric-tensor product discussed in the manuscript, respectively.
The reduced amplitudes from the direct and Rademacher examples use
the normalization of A in the paper.

The provenance JSON gives original basenames and source hashes for
adapted files and supplied production data. The SHA-256 manifest
covers the files in this release.


==> anc/20261126_ddf_compute_v1.py <==
"""Resource checks for the full polar and Monte Carlo calculations."""

import os
from pathlib import Path
import socket
import sys


def use_one_thread():
    for name in ("OPENBLAS_NUM_THREADS", "OMP_NUM_THREADS", "MKL_NUM_THREADS",
                 "NUMEXPR_NUM_THREADS", "VECLIB_MAXIMUM_THREADS"):
        os.environ[name] = "1"


def require_compute_node():
    """Require an explicitly selected Linux node and one capped CPU."""
    host = os.environ.get("DDF_COMPUTE_HOST")
    if sys.platform != "linux" or not host or host != socket.gethostname():
        raise RuntimeError("Set DDF_COMPUTE_HOST to the dedicated Linux compute node's hostname.")
    try:
        membership = next(line[3:] for line in Path("/proc/self/cgroup").read_text().splitlines()
                          if line.startswith("0::"))
        cgroup = Path("/sys/fs/cgroup") / membership.lstrip("/")
        memory_max = int((cgroup / "memory.max").read_text())
        swap_max = int((cgroup / "memory.swap.max").read_text())
        quota, period = map(int, (cgroup / "cpu.max").read_text().split())
        available = next(int(line.split()[1]) * 1024
                         for line in Path("/proc/meminfo").read_text().splitlines()
                         if line.startswith("MemAvailable:"))
    except (OSError, ValueError, StopIteration) as exc:
        raise RuntimeError("Run in a cgroup v2 scope with CPU and memory limits.") from exc
    if not 0 < memory_max <= min(8 * 1024**3, available // 2):
        raise RuntimeError("Use a memory cap of at most 8 GiB and leave headroom on the compute node.")
    if swap_max != 0 or not 0 < quota <= period:
        raise RuntimeError("Use CPUQuota=100% and MemorySwapMax=0.")
    use_one_thread()


==> anc/20261126_ddf_engine_v1.py <==
"""DDF vertices, torus contractions, theta coefficients and direct integral.

Library excerpt from the production snapshot. Used by the ancillary benchmark.
"""
from __future__ import annotations

from collections import Counter, defaultdict
from fractions import Fraction
from functools import lru_cache
from itertools import product
import math
import os

# Prevent accidental BLAS oversubscription, including on the workstation.
for _name in ('OPENBLAS_NUM_THREADS', 'OMP_NUM_THREADS', 'MKL_NUM_THREADS',
              'NUMEXPR_NUM_THREADS', 'VECLIB_MAXIMUM_THREADS'):
    os.environ[_name] = '1'

import numpy as np
import sympy as sp
import mpmath as mp
from numpy.polynomial.legendre import leggauss

DATE = '20261023'
Y, H = sp.symbols('y h', real=True)
ZERO = ((), ())


def tidy(poly):
    return {m: c for m, c in poly.items() if c}


def add(*polys):
    out = defaultdict(Fraction)
    for poly in polys:
        for m, c in poly.items():
            out[m] += c
    return tidy(out)


def scale(poly, c):
    return tidy({m: c*v for m, v in poly.items()})


def multiply(a, b):
    out = defaultdict(Fraction)
    for (ba, fa), ca in a.items():
        for (bb, fb), cb in b.items():
            fs = fa+fb
            if len(set(fs)) != len(fs):
                continue
            sign = (-1)**sum(x > y for x in fa for y in fb)
            out[(tuple(sorted(ba+bb)), tuple(sorted(fs)))] += sign*ca*cb
    return tidy(out)


def field(kind, pol, derivative):
    f = (pol, derivative)
    return {((f,), ()) if kind == 'B' else ((), (f,)): Fraction(1)}


@lru_cache(None)
def schur(n, order):
    """[t^order] exp(-n sum B_s(q)t^s/s!), with exact coefficients."""
    if order < 0:
        return {}
    if order == 0:
        return {ZERO: Fraction(1)}
    return scale(add(*(scale(multiply(field('B', 'q', s), schur(n, order-s)),
                                   Fraction(-n*s, math.factorial(s)))
                       for s in range(1, order+1))), Fraction(1, order))


@lru_cache(None)
def ddf_factor(n):
    """Residue of (B_1(lambda)-n F_0(q)F_0(lambda)) exp(-in q.X)."""
    out = {}
    for d in range(1, n+1):
        out = add(out, scale(multiply(field('B', 'l', d), schur(n, n-d)),
                             Fraction(1, math.factorial(d-1))))
    for a in range(n):
        for b in range(n-a):
            term = multiply(multiply(field('F', 'q', a), field('F', 'l', b)),
                            schur(n, n-1-a-b))
            out = add(out, scale(term, Fraction(-n, math.factorial(a)*math.factorial(b))))
    return out


def picture_change(poly):
    """Residue of T_F(t) V_-1(0): QF_d=B_(d+1), QB_d=F_d, plus F_p V.

    Multiple contractions have poles of order >=2 with no field left at t,
    and hence do not contribute to this residue. Exterior-algebra signs are
    retained when a new fermion is moved into canonical order.
    """
    out = multiply(field('F', 'p', 0), poly)
    for (bs, fs), c in poly.items():
        for j, (v, d) in enumerate(fs):
            rest = {(bs, fs[:j]+fs[j+1:]): c*(-1)**j}
            out = add(out, multiply(field('B', v, d+1), rest))
        for j, (v, d) in enumerate(bs):
            rest = {(bs[:j]+bs[j+1:], fs): c}
            out = add(out, multiply(field('F', v, d), rest))
    return out


def supercurrent_pole(poly, pole, K):
    """Independent OPE check of G(t)V(0) at order t^-pole, pole>=2."""
    out = {}
    for (bs, fs), c in poly.items():
        for j, (v, d) in enumerate(fs):
            m = d+1-pole
            if m >= 0:
                rest = {(bs, fs[:j]+fs[j+1:]): c*(-1)**j}
                out = add(out, scale(multiply(field('B',v,m+1),rest),
                                     Fraction(math.factorial(d),math.factorial(m))))
            if pole == d+2:
                dot = inner((0,v),(0,'p'),K)
                out = add(out, {(bs,fs[:j]+fs[j+1:]): c*(-1)**j*math.factorial(d)*dot})
            for k,(w,e) in enumerate(bs):
                if pole == d+e+2:
                    dot = inner((0,v),(0,w),K)
                    out = add(out,{(bs[:k]+bs[k+1:],fs[:j]+fs[j+1:]):
                                   c*(-1)**j*math.factorial(d)*math.factorial(e)*dot})
        for j,(v,d) in enumerate(bs):
            m = d+1-pole
            if m >= 0:
                rest = {(bs[:j]+bs[j+1:],fs):c}
                out = add(out,scale(multiply(field('F',v,m),rest),
                                    Fraction(math.factorial(d),math.factorial(m))))
    return out


def vertices(partition, aligned=False):
    seed = field('F', 'l' if aligned else 'v', 0)
    out = seed
    for n in partition:
        out = multiply(ddf_factor(n), out)
    return out, picture_change(out)


def fock_norm(partition):
    return math.prod(n**k*math.factorial(k) for n, k in Counter(partition).items())


def encode_poly(poly):
    return [{'coefficient': str(c), 'bosons': list(bs), 'fermions': list(fs)}
            for (bs, fs), c in sorted(poly.items())]


def inner(v, w, K):
    """v=(insertion 0 or 1, polarization)."""
    i, a = v
    j, b = w
    if a in ('l', 'v') or b in ('l', 'v'):
        return int(i != j and a == b)
    sign = 1 if i == j else -1
    return sign*({'pp': -2*K, 'pq': 1, 'qp': 1, 'qq': 0}[a+b])


def sym(prefix, n):
    return sp.Symbol(f'{prefix}{n}')


def boson_mean(item):
    i, v, d = item
    if v != 'q':
        return sp.Integer(0)
    # Plane normal ordering requires the coincident regular part too.
    return (-1)**(i*d)*sym('G', d)-sym('R', d)


@lru_cache(None)
def boson_wick(items, K):
    if not items:
        return sp.Integer(1)
    first, rest = items[0], items[1:]
    value = boson_mean(first)*boson_wick(rest, K)
    i, v, d = first
    for j, (ii, vv, dd) in enumerate(rest):
        dot = inner((i, v), (ii, vv), K)
        if not dot:
            continue
        cov = -(-1)**dd * dot * (sym('G', d+dd) if i != ii else sym('R', d+dd))
        if i == 1 and ii == 0:
            cov *= (-1)**(d+dd)
        value += cov*boson_wick(rest[:j]+rest[j+1:], K)
    return sp.expand(value)


@lru_cache(None)
def fermion_wick(items, K):
    if not items:
        return sp.Integer(1)
    if len(items) % 2:
        return sp.Integer(0)
    first, rest = items[0], items[1:]
    i, v, d = first
    value = 0
    for j, (ii, vv, dd) in enumerate(rest):
        dot = inner((i, v), (ii, vv), K)
        if not dot:
            continue
        cov = (-1)**dd * dot * sym('S' if i != ii else 'T', d+dd)
        if i == 1 and ii == 0:
            cov *= (-1)**(d+dd+1)
        value += (-1)**j*cov*fermion_wick(rest[:j]+rest[j+1:], K)
    return sp.expand(value)


def remove_bosons(bs, counts):
    bs = list(bs)
    factor = 1
    for pol, count in zip(('l', 'v'), counts):
        for _ in range(count):
            available = bs.count((pol, 1))
            if not available:
                return None, 0
            factor *= available
            bs.remove((pol, 1))
    return tuple(bs), factor


def chiral_blocks(partition, aligned=False):
    """All coefficients needed for exp(h d_L d_R) mixed contractions."""
    K = sum(partition)
    _, vertex = vertices(tuple(partition), aligned)
    maxima = [max((bs.count((v, 1)) for bs, fs in vertex), default=0) for v in ('l', 'v')]
    choices = list(product(*(range(n+1) for n in maxima)))
    removed = {}
    for counts in choices:
        removed[counts] = [(b, fs, c*fac) for (bs, fs), c in vertex.items()
                           for b, fac in [remove_bosons(bs, counts)] if fac]
    blocks = {}
    for a in choices:
        for b in choices:
            terms = defaultdict(lambda: sp.Integer(0))
            for bs, fs, c in removed[a]:
                for bbs, ffs, cc in removed[b]:
                    ferm = fermion_wick(tuple((0, v, d) for v, d in fs)+
                                        tuple((1, v, d) for v, d in ffs), K)
                    if ferm == 0:
                        continue
                    bos = boson_wick(tuple((0, v, d) for v, d in bs)+
                                      tuple((1, v, d) for v, d in bbs), K)
                    if bos != 0:
                        terms[ferm] += sp.Rational(c*cc)*bos
            expression = sp.expand(sum(f*b for f, b in terms.items()))
            if expression != 0:
                blocks[a, b] = expression
    return blocks


def log_derivatives(a):
    """Taylor coefficients of log(f), given f coefficients at a regular point."""
    n = len(a)-1
    out = [np.zeros_like(a[0])]
    inv = [1/a[0]]
    for k in range(1, n+1):
        inv.append(-sum(a[j]*inv[k-j] for j in range(1, k+1))/a[0])
    for k in range(1, n+1):
        out.append(sum(j*a[j]*inv[k-j] for j in range(1, k+1))/k)
    return out


def theta_jets(s, z, tau, order, cutoff=12):
    z = np.asarray(z, dtype=complex)
    shift = .5 if s in (1, 2) else 0.
    n = np.arange(-cutoff, cutoff+1)
    charge = n+shift
    phase = -1j*(-1.)**n if s == 1 else ((-1.)**n if s == 4 else np.ones(len(n)))
    terms = (phase*np.exp(1j*np.pi*tau*charge**2))[:, None] * np.exp(2j*np.pi*charge[:, None]*z.reshape(1, -1))
    return [np.sum(terms*(2j*np.pi*charge[:, None])**j, axis=0)/math.factorial(j)
            for j in range(order+1)]


def divide_series(a, b, order):
    out = []
    for n in range(order+1):
        out.append((a[n]-sum(b[j]*out[n-j] for j in range(1, n+1)))/b[0])
    return out


def kernel_values(tau, z, order):
    """Holomorphic jets; completion is inserted symbolically as y,h."""
    z = np.asarray(z, complex)
    th1 = theta_jets(1, z, tau, order+2)
    origin = {s: theta_jets(s, np.array([0.]), tau, order+3) for s in (1, 2, 3, 4)}
    d = origin[1][1][0]
    log = log_derivatives(th1[:order+1])
    # theta1(t)=d*t*(1+...); its regular logarithm yields G_reg.
    reg = log_derivatives([origin[1][j+1]/d for j in range(order+1)])
    common = {}
    for j in range(1, order+1):
        common[f'L{j}'] = -math.factorial(j)*log[j]
        common[f'U{j}'] = -math.factorial(j)*reg[j][0] if j % 2 == 0 else 0j
    q = np.exp(2j*np.pi*tau)
    eta12 = np.exp(np.pi*1j*tau)*np.prod([1-q**n for n in range(1, 32)])**12
    data = {}
    for s in (2, 3, 4):
        ths = theta_jets(s, z, tau, order+1)
        ratio = divide_series(ths, th1, order)
        t0 = origin[s][0][0]
        value = dict(common)
        for j in range(order+1):
            value[f'S{j}'] = math.factorial(j)*ratio[j]*d/t0
        # S(t)=t^-1 * theta_s(t)/theta_s(0) / (theta1(t)/(d*t)).
        rr = divide_series([origin[s][j]/t0 for j in range(order+2)],
                           [origin[1][j+1]/d for j in range(order+2)], order+1)
        for j in range(order+1):
            value[f'T{j}'] = math.factorial(j)*rr[j+1][0] if j % 2 else 0j
        data[s] = value
    weights = {s: (1 if s == 3 else -1)*origin[s][0][0]**4/(2*eta12*(2*np.pi)**4) for s in (2, 3, 4)}
    return data, weights, th1[0]/d


class CompiledBlocks:
    def __init__(self, partition, aligned=False):
        self.partition = tuple(partition)
        self.K = sum(partition)
        self.norm = fock_norm(partition)
        self.raw = chiral_blocks(partition, aligned)
        self.symbols = sorted(set().union(*(e.free_symbols for e in self.raw.values())), key=str)
        max_order = max([int(str(x)[1:]) for x in self.symbols]+[2])
        self.order = max_order
        replacements = {}
        for j in range(1, max_order+1):
            replacements[sym('G', j)] = sym('L', j)-(2*sp.pi*sp.I*Y if j == 1 else H if j == 2 else 0)
            replacements[sym('R', j)] = sym('U', j)-(H if j == 2 else 0)
        self.polys = {key: sp.Poly(sp.expand(e.subs(replacements)), Y, H) for key, e in self.raw.items()}
        self.arguments = sorted(set().union(*(p.as_expr().free_symbols for p in self.polys.values()))-{Y,H}, key=str)
        self.entries = []
        expressions = []
        for key, poly in self.polys.items():
            for (j, l), coefficient in poly.terms():
                self.entries.append((key, j, l))
                expressions.append(coefficient)
        self.functions = [sp.lambdify(self.arguments, e, modules='numpy', cse=True) for e in expressions]

    def values(self, tau, z):
        z = np.asarray(z, complex)
        data, weights, E = kernel_values(tau, z, self.order)
        result = np.zeros((len(self.entries), len(z)), complex)
        for s in (2, 3, 4):
            args = [data[s][str(x)] for x in self.arguments]
            for i, fun in enumerate(self.functions):
                result[i] += weights[s]*np.broadcast_to(fun(*args), (len(z),))
        return result*E[None, :]**(2*self.K)

    def point(self, tau, z, h=None, y=None):
        return float(self.points(tau,np.array([z]),h,y)[0])

    def points(self, tau, z, h=None, y=None):
        z = np.asarray(z,complex)
        vals = self.values(tau, z)
        h = np.pi/tau.imag if h is None else h
        y = z.imag/tau.imag if y is None else y
        blocks = defaultdict(lambda:np.zeros(len(z),complex))
        for v, (key, j, l) in zip(vals, self.entries):
            blocks[key] += v*y**j*h**l
        answer = np.zeros(len(z),complex)
        for (a,b), v in blocks.items():
            answer += (h**(sum(a)+sum(b))/math.prod(math.factorial(x) for x in a+b)
                       *v*blocks.get((b,a),0).conjugate())
        return (answer*np.exp(-4*np.pi*self.K*z.imag**2/tau.imag)/self.norm**2).real


def extract_spectrum(compiled, qcut=3, nq=24, nz=48, radius_height=.65):
    """Numerical Fourier extraction, with y,h kept as exact polynomial labels.

    q=e^(2 pi i tau). Sampling a circle inside |q|<1 and a real z circle
    extracts holomorphic coefficients before the exact Gaussian z integral.
    Increase nq,nz and change radius_height independently to check aliasing.
    """
    K = compiled.K
    # A half-grid shift avoids the theta1 zero; compensate the Fourier phase.
    xx = (np.arange(nz)+.5)/nz
    values = np.stack([compiled.values(j/nq+1j*radius_height, xx) for j in range(nq)])
    zfft = np.fft.fft(values, axis=2)/nz
    spectrum = defaultdict(complex)
    for r in range(-K+1, K+1):
        zco = zfft[:,:,r % nz]*np.exp(-2j*np.pi*r*.5/nz)
        qco = np.fft.fft(zco, axis=0)/nq
        for n in range(qcut+1):
            vals = qco[n]*np.exp(2*np.pi*radius_height*n)
            for c, ((a,b), j, l) in zip(vals, compiled.entries):
                # u=y+r/(2K), and C carries q^(-r^2/(4K)).
                for jj in range(j+1):
                    spectrum[(a,b,r,jj,l,n)] += c*math.comb(j,jj)*(-r/(2*K))**(j-jj)
    return dict(spectrum)


def modular_terms(compiled, spectrum, relative_floor=1e-12):
    """q^m qbar^n tau2^-s after the EXACT two-real-coordinate torus integral."""
    K = compiled.K
    group = defaultdict(list)
    # High positive-q coefficients can grow rapidly while their contributions
    # remain tiny. A floor on RAW coefficients would incorrectly erase polar
    # data when qcut increases. Compare their contribution near the smallest
    # physical height instead; use the leading coefficients to set the scale.
    ref_height=.84
    magnitude=max((abs(c)*np.exp(-2*np.pi*ref_height*(n-r*r/(4*K)))*
                   (np.pi/ref_height)**l
                   for (a,b,r,j,l,n),c in spectrum.items() if n==0),default=1.)
    for (a,b,r,j,l,n), c in spectrum.items():
        significance=abs(c)*np.exp(-2*np.pi*ref_height*(n-r*r/(4*K)))*(np.pi/ref_height)**l
        if significance > relative_floor*magnitude:
            group[(a,b,r)].append((j,l,n,c))
    terms = defaultdict(complex)
    for (a,b,r), left in group.items():
        right = group.get((b,a,r), [])
        mixed = sum(a)+sum(b)
        denominator = math.prod(math.factorial(x) for x in a+b)
        for j,l,n,c in left:
            for jj,ll,nn,cc in right:
                degree = j+jj
                if degree % 2:
                    continue
                half = degree//2
                moment = math.prod(range(1,degree,2))/(8*np.pi*K)**half
                s = Fraction(9,2)+mixed+l+ll+half
                m = Fraction(n)-Fraction(r*r,4*K)
                mb = Fraction(nn)-Fraction(r*r,4*K)
                coefficient = (c*cc.conjugate()*np.pi**(mixed+l+ll)*moment/
                               (2*math.sqrt(K)*denominator*compiled.norm**2))
                terms[(m,mb,s)] += coefficient
    # Real-analyticity ensures c_(m,n)=conj(c_(n,m)); keep measured residuals.
    return dict(terms)


def expint_causal(s, argument, cutoff):
    """Integral_cutoff^infinity t^-s exp(-argument*t) dt, below its cut.

    The argument is 4 pi m for a diagonal cusp term. Negative arguments
    approach the cut from BELOW, giving positive Im for a positive residue.
    This is the Schwinger/Feynman continuation; no finite cutoff is called
    a renormalized answer.
    """
    ss = mp.mpf(s.numerator)/s.denominator
    if argument == 0:
        return cutoff**(1-ss)/(ss-1)
    z = mp.mpc(argument)
    if argument < 0:
        z -= mp.j*mp.mpf('1e-45')
    return cutoff**(1-ss)*mp.expint(ss, z*cutoff)


def integrate_modular(terms, cutoff=1., quadrature=32):
    """Compact fundamental region plus ALL diagonal cusp terms through qcut.

    Non-diagonal terms integrate to zero in the rectangular cusp exactly.
    Positive diagonal terms are retained, unlike a polar-only approximation.
    """
    nodes, weights = leggauss(quadrature)
    xs = .5*nodes
    compact = 0j
    arrays = [(float(m),float(n),float(s),complex(c)) for (m,n,s),c in terms.items()]
    for x, wx in zip(xs, .5*weights):
        low = math.sqrt(1-x*x)
        ts = low+(nodes+1)*(cutoff-low)/2
        integrand = np.zeros(len(ts),complex)
        for m,n,s,c in arrays:
            integrand += c*ts**(-s)*np.exp(-2*np.pi*(m+n)*ts+2j*np.pi*(m-n)*x)
        compact += wx*(cutoff-low)/2*np.dot(weights,integrand)
    mp.mp.dps = 55
    tail = mp.mpc(0)
    polar = []
    for (m,n,s),c in terms.items():
        if m == n:
            arg = 4*mp.pi*mp.mpf(m.numerator)/m.denominator
            value = mp.mpc(c)*expint_causal(s,arg,mp.mpf(cutoff))
            tail += value
            if m < 0:
                polar.append(dict(m=str(m),s=str(s),coefficient=[c.real,c.imag],
                                  contribution=[float(mp.re(value)),float(mp.im(value))]))
    total = complex(compact)+complex(tail)
    return dict(reduced_amplitude=[total.real,total.imag],compact=[compact.real,compact.imag],
                cusp=[float(mp.re(tail)),float(mp.im(tail))],polar_terms=polar,
                cutoff=cutoff,quadrature=quadrature)


==> anc/20261126_first_level_check_v1.py <==
"""Bounded, analytic K=1 check of the compact region and the causal cusp."""

from fractions import Fraction
import json
import math
from pathlib import Path
import runpy

HERE = Path(__file__).resolve().parent
runpy.run_path(str(HERE / "20261126_ddf_compute_v1.py"))["use_one_thread"]()

import mpmath as mp
import numpy as np
from numpy.polynomial.legendre import leggauss


def fourier_coefficients(order):
    """Integer coefficients of theta_3 eta^-6 and theta_2 eta^-6."""
    eta = [1] + [0] * order
    for mode in range(1, order + 1):
        product = [0] * (order + 1)
        for i, coefficient in enumerate(eta):
            for j in range((order - i) // mode + 1):
                product[i + j * mode] += coefficient * math.comb(j + 5, 5)
        eta = product
    theta3 = [sum((1 if k == 0 else 2) * eta[n - k*k]
                  for k in range(math.isqrt(n) + 1)) for n in range(order + 1)]
    theta2 = [2 * sum(eta[n - k*(k+1)] for k in range(math.isqrt(n) + 1)
                      if k*(k+1) <= n) for n in range(order + 1)]
    return theta3, theta2


def check():
    order = 16
    f, g = fourier_coefficients(order)
    assert f[:4] == [1, 8, 39, 152] and g[:4] == [2, 12, 56, 208]
    nodes, weights = leggauss(32)
    x = nodes / 2
    low = np.sqrt(1 - x*x)
    t = low[:, None] + (nodes[None, :] + 1) * (1 - low[:, None]) / 2
    q = np.exp(2j * np.pi * (x[:, None] + 1j * t))
    density = (np.abs(np.polynomial.polynomial.polyval(q, f))**2 * np.exp(np.pi*t)
               + np.abs(np.polynomial.polynomial.polyval(q, g))**2) / t**4.5
    compact = np.sum((weights * (1 - low) / 4)[:, None] * weights * density)
    compact /= 32 * np.pi**4

    with mp.workdps(45):
        prefactor = 1 / (32 * mp.pi**4)
        s = mp.mpf(9) / 2
        cusp = (mp.expint(s, -mp.pi - mp.j * mp.mpf("1e-40")) + 4 / (s-1))
        for n in range(1, order + 1):
            cusp += f[n]**2 * mp.expint(s, mp.pi*(4*n-1))
            cusp += g[n]**2 * mp.expint(s, 4*mp.pi*n)
        cusp *= prefactor
        imag = prefactor * mp.pi * mp.pi**(s-1) / mp.gamma(s)
        result = dict(K=1, q_order=order, gauss_nodes=32, compact=float(compact),
                      cusp_real=float(cusp.real), Re_A=float(compact + cusp.real),
                      Im_A=float(imag), Im_A_exact=str(Fraction(1, 210)))
        assert abs(cusp.imag - imag) < mp.mpf("1e-35")
    assert abs(result["Re_A"] - 0.002233377549032145) < 1e-12
    return result


if __name__ == "__main__":
    print(json.dumps(check(), indent=2))


==> anc/20261126_k10_spacing_reference_v1.json <==
{
 "full": {
  "mean_r": 0.44927277374008445,
  "n": 197,
  "ks_p_goe": 0.004975124378109453,
  "ks_D": 0.15441624365482232
 },
 "C80_ks_D": 0.061578947368421066,
 "scan": [
  {
   "window": 0.9,
   "dims": [
    112,
    106
   ],
   "mean_r": 0.5257137028617795,
   "n": 172,
   "ks_p_goe": 0.5621890547263682,
   "goe": [
    0.5314844583993116,
    0.48249902375319875,
    0.581407049049803
   ],
   "random": [
    0.5292028187394231,
    0.4857025210721627,
    0.5717524710146309
   ]
  },
  {
   "window": 0.8,
   "dims": [
    99,
    93
   ],
   "mean_r": 0.5594288534488797,
   "n": 152,
   "ks_p_goe": 0.7064676616915423,
   "goe": [
    0.5293358980505964,
    0.4889848077301194,
    0.5772750234503288
   ],
   "random": [
    0.5318985920704097,
    0.4847823617091536,
    0.5771845857644885
   ]
  },
  {
   "window": 0.7,
   "dims": [
    82,
    77
   ],
   "mean_r": 0.5150627461360957,
   "n": 125,
   "ks_p_goe": 0.4129353233830846,
   "goe": [
    0.5321637282230418,
    0.47337231698684595,
    0.5890226892202771
   ],
   "random": [
    0.5299303307884747,
    0.474761731217622,
    0.5915807775144072
   ]
  },
  {
   "window": 0.6,
   "dims": [
    69,
    64
   ],
   "mean_r": 0.5236420530707553,
   "n": 105,
   "ks_p_goe": 0.472636815920398,
   "goe": [
    0.5314572934006431,
    0.472010506552652,
    0.5868091878226633
   ],
   "random": [
    0.5265142183334159,
    0.45806856444690996,
    0.5829757242542531
   ]
  },
  {
   "window": 0.5,
   "dims": [
    53,
    50
   ],
   "mean_r": 0.4664581587828882,
   "n": 79,
   "ks_p_goe": 0.05472636815920398,
   "goe": [
    0.5321044315939549,
    0.4590010369463464,
    0.5947098059350563
   ],
   "random": [
    0.5199439187639083,
    0.45689972554048075,
    0.5812759691546017
   ]
  },
  {
   "window": 0.4,
   "dims": [
    41,
    40
   ],
   "mean_r": 0.5288380012956081,
   "n": 61,
   "ks_p_goe": 0.7412935323383084,
   "goe": [
    0.533880349055132,
    0.45276399178242377,
    0.614196500354759
   ],
   "random": [
    0.5102047527896646,
    0.4324697549151276,
    0.5850592837440176
   ]
  }
 ],
 "chosen": 0.8
}

==> anc/20261126_k9_benchmark_results_v1.json <==
{
  "K": 9,
  "hardware": "workstation; one CPU per job; 8 GiB memory cap; swap disabled",
  "comparison": "Old symbolic compilation is waived. New timings include fresh Wick contractions and direct truncated-q extraction. No tau grid is used by the new method. Both use 70-digit coefficients. New kernels use float64 special functions and extended-precision accumulation.",
  "entries": [
    {
      "label": "(1^9 ; 1^9) diagonal",
      "key": "0,0",
      "reference_real": 0.00722077762891963,
      "reference_imaginary": 0.008023249969143982,
      "real": 0.007220778077658602,
      "imaginary": 0.008023249969143982,
      "tolerance": 7.22077762891963e-09,
      "real_error": 4.4873897219604997e-10,
      "imaginary_error": 0.0,
      "cutoff1024_to2048": 1.948067531072628e-09,
      "old_rerun_error": 0.0,
      "old_convergence_indicator": 9.299817801739792e-15,
      "direct_extraction_seconds": 0.8406481130077736,
      "old_extraction_seconds": 71.06615315101226,
      "new_assembly_seconds": 0.454200361011317,
      "old_assembly_seconds": 7.95971336500952,
      "old_integration_seconds": 37.608352618990466,
      "old_total_seconds": 117.66039850500238,
      "old_total_is_lower_bound": false,
      "old_rerun_completed": true,
      "direct_coefficient_strong_relative_error": 1.385760425695777e-65,
      "kernel_arithmetic_indicator": 1.815960339231577e-14,
      "passed": true
    },
    {
      "label": "(3,3,3 ; 3,3,3) diagonal",
      "key": "341,341",
      "reference_real": 0.018618939692653564,
      "reference_imaginary": 0.026901023805834666,
      "real": 0.018618940140917563,
      "imaginary": 0.026901023805834666,
      "tolerance": 1.8618939692653563e-08,
      "real_error": 4.4826399883679535e-10,
      "imaginary_error": 0.0,
      "cutoff1024_to2048": 1.9797388381426195e-09,
      "old_rerun_error": null,
      "old_convergence_indicator": null,
      "direct_extraction_seconds": 73.75503693899373,
      "old_extraction_seconds": null,
      "new_assembly_seconds": 0.7344601780059747,
      "old_assembly_seconds": null,
      "old_integration_seconds": 0,
      "old_total_seconds": 300.0,
      "old_total_is_lower_bound": true,
      "old_rerun_completed": false,
      "direct_coefficient_strong_relative_error": 1.0775606401906078e-55,
      "kernel_arithmetic_indicator": 3.903404442698642e-14,
      "passed": true
    },
    {
      "label": "(1^9 ; 2,1^7) <-> (2,1^7 ; 1^9)",
      "key": "1,30",
      "reference_real": 0.0008205386864425807,
      "reference_imaginary": 0.0017435581320036405,
      "real": 0.0008205386864424846,
      "imaginary": 0.0017435581320036405,
      "tolerance": 1.7435581320036404e-09,
      "real_error": 9.616873269946424e-17,
      "imaginary_error": 0.0,
      "cutoff1024_to2048": 2.3373230434442505e-15,
      "old_rerun_error": 0.0,
      "old_convergence_indicator": 1.8166567447212485e-15,
      "direct_extraction_seconds": 1.7735867260053055,
      "old_extraction_seconds": 112.31084771199676,
      "new_assembly_seconds": 0.20566641598998103,
      "old_assembly_seconds": 10.813074731006054,
      "old_integration_seconds": 37.23432303100708,
      "old_total_seconds": 162.1897589339933,
      "old_total_is_lower_bound": false,
      "old_rerun_completed": true,
      "direct_coefficient_strong_relative_error": 1.4392531002446829e-65,
      "kernel_arithmetic_indicator": 3.030785039259963e-15,
      "passed": true
    }
  ],
  "kernel_seconds": 85.69017140301003,
  "kernel_job_seconds": 87.3994882130064,
  "kernel_setup_seconds": 1.6982994810095988,
  "sources": {
    "20261116_kernel_benchmark_v1.json": "5b2b85e27d2d8a6e797dbd85ff43c4e435551396925a50272172550e566c63bd",
    "20261116_kernel_c1024_benchmark_v2.json": "35b0537a2465c74ce57acf8df8cd09ae4e4bd03d49de7db10f62d6fb579f1ffc",
    "20261116_kernel_c2048_benchmark_v2.json": "5512bb9204e8b60df5e1fad12745fba394160bbe3b887b7851db166d99a4749e",
    "20261116_legacy_00_00_v1.json": "c83158dc59450f65291d39e83d12522cb1eb2275b5f184d01770930559623cb0",
    "20261116_legacy_00_01_v1.json": "75dc00e18a649ea04e91934ebf95ecbd9da6fc3070d86ca88696936615c8d608",
    "20261116_legacy_11_11_censored_v1.json": "64206e356890b33d01a28a4a286a54736cf262237a403ff4e5c8835375ff8dd4",
    "20261116_polar_00_00_70d_32z_v2.json": "9bb0db898c6c144ea8295e8e5fc5e82463f401226d470f9a056f549f66624533",
    "20261116_polar_00_00_70d_64z_v1.json": "86f10b49345942477c0c2fbe3de0737079186d24e28751550539de9c19eb4b18",
    "20261116_polar_00_01_70d_32z_v2.json": "2da9ddc06ad4b027eab041dd6852289abe626e1f7dddb070c961c60ecf2dbfe7",
    "20261116_polar_00_01_70d_64z_v1.json": "c262f1fd2b25631a241319f1240cd06848f8fa3f4ee89e92e1ef7d1770e01fc0",
    "20261116_polar_11_11_70d_32z_v2.json": "b45f39d32fda09fe6f7ecb3ea960d92a13629c59a7ced5e6443b5a6b708a6b23",
    "20261116_polar_11_11_70d_64z_v1.json": "7c1ec71951044179f98f7b0c1d99a610569ce465fb6b735ffb3a4fab911bd040"
  },
  "old_total_seconds": 579.8501574389957,
  "new_direct_extraction_total_seconds": 76.3692717780068,
  "new_total_seconds": 163.7687599910132,
  "new_total_c1024_seconds": 100.92649656701542,
  "speedup_lower_bound": 3.5406640281749393,
  "passed": true
}


==> anc/20261126_k9_rademacher_v1.py <==
"""K=9 polar extraction and Hermite-reduced Rademacher check."""

import argparse
from collections import Counter, defaultdict
from functools import lru_cache
import importlib.util
import json
import math
from pathlib import Path
import runpy
import time
from types import SimpleNamespace

HERE = Path(__file__).resolve().parent
runpy.run_path(str(HERE / "20261126_ddf_compute_v1.py"))["require_compute_node"]()

import gmpy2 as g
import numpy as np
from scipy.special import gamma, jv

spec = importlib.util.spec_from_file_location("ddf_engine", HERE / "20261126_ddf_engine_v1.py")
d = importlib.util.module_from_spec(spec)
spec.loader.exec_module(d)
d.Fraction = g.mpq

# Partition IDs used in the saved benchmark.
PARTS = {0: (1,) * 9, 1: (2,) + (1,) * 7, 11: (3, 3, 3)}
K = 9
POLAR = [(r, n) for r in range(-K + 1, K + 1) for n in range(3) if 4*K*n < r*r]
INDEX = {value: i for i, value in enumerate(POLAR)}
N = len(POLAR)


def emit(event, **data):
    print(json.dumps({"event": event, **data}, default=str), flush=True)


def PHASE(*args, **kwargs):
    """Optional tracing hook of the source routines."""


class Native:
    def __init__(self):self.dps=50
    @property
    def mp(self):return self
    @property
    def dps(self):return self._dps
    @dps.setter
    def dps(self,value):
        self._dps=value;g.get_context().precision=math.ceil((value+1)*math.log2(10));g.get_context().round=g.RoundToNearest
    @property
    def pi(self):return g.const_pi()
    @property
    def j(self):return g.mpc(0,1)
    @staticmethod
    def mpf(value=0):return g.mpfr(value)
    @staticmethod
    def mpc(real=0,imag=None):return g.mpc(real) if imag is None else g.mpc(g.mpfr(real),g.mpfr(imag))
    @staticmethod
    def re(value):return getattr(value,'real',value)
    @staticmethod
    def im(value):return getattr(value,'imag',0)
    @staticmethod
    def conj(value):return value.conjugate()
    @staticmethod
    def factorial(n):return g.fac(n)
    @staticmethod
    def fsum(values):return sum(values,g.mpc(0))
    @staticmethod
    def fprod(values):
        result=g.mpfr(1)
        for value in values:result*=value
        return result
    def __getattr__(self,name):return getattr(g,name)


def fft(a,axis=-1):
    """Radix-2 object-array FFT; arithmetic stays at mp.mp.dps."""
    a=np.moveaxis(np.asarray(a,dtype=object),axis,-1);n=a.shape[-1]
    assert n&(n-1)==0
    bits=n.bit_length()-1;rev=[int(f'{k:0{bits}b}'[::-1],2) for k in range(n)]
    work=a[...,rev].copy()
    for width in (2**k for k in range(1,bits+1)):
        half=width//2;view=work.reshape(work.shape[:-1]+(n//width,width))
        u=view[...,:half].copy();tw=np.array([mp.exp(-2*mp.j*mp.pi*k/width) for k in range(half)],dtype=object)
        v=view[...,half:]*tw;view[...,:half]=u+v;view[...,half:]=u-v
    return np.moveaxis(work,-1,axis)


@lru_cache(None)
def field_signature(fields):
    counts=Counter(v for v,j in fields)
    return counts['l'],counts['v'],counts['p'],counts['q']


@lru_cache(None)
def feasible_fermions(items):
    counts=Counter((i,v) for i,v,j in items)
    p=sum(counts[i,'p'] for i in (0,1));q=sum(counts[i,'q'] for i in (0,1))
    return (not len(items)%2 and p>=q and not (p-q)%2
            and all(counts[0,v]==counts[1,v] for v in ('l','v')))


def sparse_product(a,b):
    result=defaultdict(g.mpq)
    for ma,ca in a.items():
        for mb,cb in b.items():result[tuple(sorted(ma+mb))]+=ca*cb
    return {m:c for m,c in result.items() if c}


@lru_cache(None)
def sparse_mean(qs,insertion):
    result={():g.mpq(1)}
    for j,n in Counter(qs).items():
        factor={tuple(['G'+str(j)]*(n-k)+['R'+str(j)]*k):
                g.mpq(math.comb(n,k)*(-1)**(k+insertion*j*(n-k))) for k in range(n+1)}
        result=sparse_product(result,factor)
    return result


@lru_cache(None)
def sparse_transverse(left,right):
    if len(left)!=len(right):return {}
    if not left:return {():g.mpq(1)}
    j,rest=left[0],left[1:];result=defaultdict(g.mpq)
    for jj,n in Counter(right).items():
        remaining=list(right);remaining.remove(jj)
        for monomial,c in sparse_transverse(rest,tuple(remaining)).items():
            result[tuple(sorted(monomial+('G'+str(j+jj),)))]+=-(-1)**jj*n*c
    return {m:c for m,c in result.items() if c}


@lru_cache(None)
def sparse_fermions(items,K):
    if not items:return {():g.mpq(1)}
    if not feasible_fermions(items):return {}
    (i,v,j),rest=items[0],items[1:];result=defaultdict(g.mpq)
    for index,(ii,vv,jj) in enumerate(rest):
        dot=d.inner((i,v),(ii,vv),K)
        if not dot:continue
        remainder=rest[:index]+rest[index+1:]
        if not feasible_fermions(remainder):continue
        coefficient=(-1)**(jj+index)*dot
        if i==1 and ii==0:coefficient*=(-1)**(j+jj+1)
        symbol=('S' if i!=ii else 'T')+str(j+jj)
        for monomial,c in sparse_fermions(remainder,K).items():
            result[tuple(sorted(monomial+(symbol,)))]+=coefficient*c
    return {m:c for m,c in result.items() if c}


@lru_cache(None)
def kernel_vertices(part):
    # A minus-one-picture monomial with >2 q fermions cannot contribute:
    # picture changing removes at most one q fermion or supplies one p;
    # the opposite vertex supplies at most one p. q-q is identically zero.
    # q-fermion number never decreases while multiplying DDF factors.
    out=d.field('F','v',0)
    skipped=0
    for n in part:
        result=defaultdict(g.mpq)
        for (ba,fa),ca in d.ddf_factor(n).items():
            qa=sum(v=='q' for v,j in fa)
            for (bb,fb),cb in out.items():
                if qa+sum(v=='q' for v,j in fb)>2:
                    skipped+=1;continue
                fs=fa+fb
                if len(set(fs))!=len(fs):continue
                sign=(-1)**sum(x>y for x in fa for y in fb)
                result[tuple(sorted(ba+bb)),tuple(sorted(fs))]+=sign*ca*cb
        out=d.tidy(result)
    result=defaultdict(g.mpq)
    def accumulate(poly):
        for key,c in poly.items():
            bs,fs=key;signature=field_signature(fs)
            if signature[3]>signature[2]+1:continue
            result[key]+=c
    accumulate(d.multiply(d.field('F','p',0),out))
    for (bs,fs),c in out.items():
        for j,(v,derivative) in enumerate(fs):
            rest={(bs,fs[:j]+fs[j+1:]):c*(-1)**j}
            accumulate(d.multiply(d.field('B',v,derivative+1),rest))
        for j,(v,derivative) in enumerate(bs):
            rest={(bs[:j]+bs[j+1:],fs):c}
            accumulate(d.multiply(d.field('F',v,derivative),rest))
    PHASE('kinematic_vertex_complete',partition=part,minus_one_terms=len(out),
          picture_changed_terms=len(result),forbidden_intermediate_products_skipped=skipped)
    return out,d.tidy(result)


def complete_sparse(raw):
    """Exact binomial completion of G1,G2,R2; no expression substitution.

    Each y^j coefficient has the common factor (2*pi*I)^j. All remaining
    coefficients stay rational. Coincident regular terms and h powers remain.
    """
    result=defaultdict(lambda:defaultdict(g.mpq))
    for monomial,coefficient in raw.items():
        powers=Counter(monomial);a=powers.pop('G1',0);b=powers.pop('G2',0);c=powers.pop('R2',0)
        base=[]
        for name,n in powers.items():
            name=('L'+name[1:] if name.startswith('G') else 'U'+name[1:] if name.startswith('R') else name)
            base.extend([name]*n)
        for j in range(a+1):
            for k in range(b+1):
                for l in range(c+1):
                    key=tuple(sorted(base+['L1']*(a-j)+['L2']*(b-k)+['U2']*(c-l)))
                    result[j,k+l][key]+=coefficient*math.comb(a,j)*math.comb(b,k)*math.comb(c,l)*(-1)**(j+k+l)
    return {degree:{m:c for m,c in terms.items() if c} for degree,terms in result.items() if any(terms.values())}


mp = Native()

B = SimpleNamespace(fft=fft, sparse_mean=sparse_mean, field_signature=field_signature,
                    sparse_fermions=sparse_fermions, sparse_transverse=sparse_transverse,
                    sparse_product=sparse_product, kernel_vertices=kernel_vertices,
                    complete_sparse=complete_sparse)


def removed(vertex):
    maxima=[max((bs.count((v,1)) for bs,fs in vertex),default=0) for v in ('l','v')]
    return {counts:[(bb,fs,c*fac) for (bs,fs),c in vertex.items() for bb,fac in [d.remove_bosons(bs,counts)] if fac]
            for counts in d.product(*(range(n+1) for n in maxima))}


def compress(rows,insertion):
    grouped=defaultdict(list)
    for bs,fs,c in rows:
        assert all(v in ('l','v','q') for v,j in bs)
        left=tuple(j for v,j in bs if v=='l');right=tuple(j for v,j in bs if v=='v');qs=tuple(j for v,j in bs if v=='q')
        grouped[fs,left,right].append((qs,c))
    result=defaultdict(list)
    for (fs,left,right),terms in grouped.items():
        wave=defaultdict(g.mpq)
        for qs,c in terms:
            for monomial,cc in B.sparse_mean(qs,insertion).items():wave[monomial]+=c*cc
        result[B.field_signature(fs)[:2]].append((fs,left,right,{m:c for m,c in wave.items() if c}))
    return result


def contract(left,right,K):
    a=compress(left,0);b=compress(right,1);result=defaultdict(g.mpq)
    for signature,group in a.items():
        for fs,l,v,w in group:
            for ffs,ll,vv,ww in b.get(signature,[]):
                if len(l)!=len(ll) or len(v)!=len(vv):continue
                ferm=B.sparse_fermions(tuple((0,p,j) for p,j in fs)+tuple((1,p,j) for p,j in ffs),K)
                if not ferm:continue
                factors=[ferm,w,ww,B.sparse_transverse(l,ll),B.sparse_transverse(v,vv)]
                factors.sort(key=len);term={():g.mpq(1)}
                for f in factors:term=B.sparse_product(term,f)
                for monomial,c in term.items():result[monomial]+=c
    return {m:c for m,c in result.items() if c}


M = SimpleNamespace(removed=removed, contract=contract)


class Series:
    """Truncated t=q^(1/2) series; coefficients are high precision z vectors."""
    size=6;nz=64
    def __init__(self,value=0):
        if isinstance(value,Series):self.a=value.a.copy();return
        self.a=np.full((self.size,self.nz),g.mpc(0),dtype=object)
        self.a[0]=value
    @classmethod
    def arr(cls,a):
        s=cls.__new__(cls);s.a=a;return s
    def __add__(self,b):
        if not isinstance(b,Series):b=Series(b)
        return self.arr(self.a+b.a)
    __radd__=__add__
    def __neg__(self):return self.arr(-self.a)
    def __sub__(self,b):return self+-b
    def __rsub__(self,b):return -self+b
    def __mul__(self,b):
        if not isinstance(b,Series):return self.arr(self.a*b)
        a=np.full_like(self.a,g.mpc(0))
        for i in range(self.size):
            for j in range(self.size-i):a[i+j]+=self.a[i]*b.a[j]
        return self.arr(a)
    __rmul__=__mul__
    def inv(self):
        a=np.full_like(self.a,g.mpc(0));a[0]=1/self.a[0]
        for i in range(1,self.size):a[i]=-sum(self.a[j]*a[i-j] for j in range(1,i+1))/self.a[0]
        return self.arr(a)
    def __truediv__(self,b):return self*b.inv() if isinstance(b,Series) else self*(g.mpq(1)/b if isinstance(b,(int,g.mpq)) else 1/b)
    def __rtruediv__(self,b):return self.inv()*b
    def __pow__(self,n):
        n=int(n)
        if n<0:return self.inv()**(-n)
        out=Series(1);base=self
        while n:
            if n&1:out=out*base
            n//=2
            if n:base=base*base
        return out


def theta(s,z,order):
    out=[Series() for _ in range(order+1)]
    for nn in range(-5,6):
        charge=g.mpq(2*nn+1,2) if s in (1,2) else g.mpq(nn)
        exponent=nn*(nn+1) if s in (1,2) else nn*nn
        if exponent>=Series.size:continue
        phase=-mp.j*(-1)**nn if s==1 else (-1)**nn if s==4 else 1
        v=np.array([phase*mp.exp(2*mp.j*mp.pi*charge*zz) for zz in z],dtype=object)
        for j in range(order+1):out[j].a[exponent]+=v*(2*mp.j*mp.pi*charge)**j/math.factorial(j)
    return out


def series_kernels(order,K):
    z=[(mp.mpf(i)+mp.mpf('.5'))/Series.nz for i in range(Series.nz)]
    th=theta(1,z,order+2);origin={s:theta(s,[mp.mpf(0)]*Series.nz,order+3) for s in (1,2,3,4)}
    der=origin[1][1];logs=d.log_derivatives(th[:order+1]);reg=d.log_derivatives([origin[1][j+1]/der for j in range(order+1)])
    common={}
    for j in range(1,order+1):
        common['L'+str(j)]=-math.factorial(j)*logs[j]
        common['U'+str(j)]=-math.factorial(j)*reg[j] if j%2==0 else Series()
    eta=Series(1)
    for n in range(1,Series.size//2+1):
        a=Series(1)
        if 2*n<Series.size:a.a[2*n]=-1
        eta=eta*a**12
    ep=(th[0]/der)**(2*K);out={}
    for s in (2,3,4):
        ts=theta(s,z,order+1);ratio=d.divide_series(ts,th,order);t0=origin[s][0];data=dict(common)
        for j in range(order+1):data['S'+str(j)]=math.factorial(j)*ratio[j]*der/t0
        rr=d.divide_series([origin[s][j]/t0 for j in range(order+2)],[origin[1][j+1]/der for j in range(order+2)],order+1)
        for j in range(order+1):data['T'+str(j)]=math.factorial(j)*rr[j+1] if j%2 else Series()
        weight=(1 if s==3 else -1)*t0**4/(2*eta*(2*mp.pi)**4)*ep
        out[s]=(data,weight,0 if s==2 else -1)
    return out


def raw_blocks(alpha,gamma):
    va=B.kernel_vertices(alpha)[1];vb=B.kernel_vertices(gamma)[1];out={}
    for a,ra in M.removed(va).items():
        for b,rb in M.removed(vb).items():
            if len(alpha)-a[0]!=len(gamma)-b[0] or a[1]!=b[1]:continue
            terms=M.contract(ra,rb,sum(alpha))
            if terms:out[a,b]=terms
            emit('raw_block',a=a,b=b,terms=len(terms))
    return out


def extract(a,b,dps=70,nz=64):
    start=time.monotonic();mp.dps=dps;Series.nz=nz
    alpha=PARTS[a];gamma=PARTS[b];K=sum(alpha)
    raw=raw_blocks(alpha,gamma);rawtime=time.monotonic()-start
    order=max([2]+[int(s[1:]) for terms in raw.values() for m in terms for s in m])
    complete={key:B.complete_sparse(terms) for key,terms in raw.items()}
    entries=[(key,j,l) for key,c in complete.items() for j,l in c]
    t=time.monotonic();kernels=series_kernels(order,K);kt=time.monotonic()-t
    values={entry:np.full((3,nz),g.mpc(0),dtype=object) for entry in entries}
    for spin,(data,weight,shift) in kernels.items():
        @lru_cache(None)
        def monomial(m):
            if not m:return Series(1)
            return monomial(m[:-1])*data[m[-1]]
        for key,c in complete.items():
            for (j,l),terms in c.items():
                value=sum((coef*monomial(m) for m,coef in terms.items()),Series())
                value=value*weight*(2*mp.pi*mp.j)**j
                for n in range(3):values[key,j,l][n]+=value.a[2*n-shift]
        emit('series_spin',spin=spin,monomial_cache=monomial.cache_info().currsize)
        monomial.cache_clear()
    out=defaultdict(lambda:g.mpc(0))
    for (key,j,l),values0 in values.items():
        ff=B.fft(values0,axis=1)/nz;a0,b0=key
        for r in range(-K+1,K+1):
            for n in range(3):
                if 4*K*n>=r*r:continue
                c=ff[n,r%nz]*mp.exp(-2*mp.j*mp.pi*r*mp.mpf('.5')/nz)
                for jj in range(j+1):out[a0,b0,r,jj,l,n]+=c*math.comb(j,jj)*(-mp.mpf(r)/(2*K))**(j-jj)
    result=dict(alpha=alpha,gamma=gamma,K=K,spectrum=dict(out),norm=mp.sqrt(d.fock_norm(alpha)*d.fock_norm(gamma)),
        seconds=time.monotonic()-start,raw_seconds=rawtime,universal_series_seconds=kt,entries=len(entries),raw_monomials=sum(map(len,raw.values())),dps=dps,nz=nz)
    return result


def rising(x,p):
    v=g.mpq(1)
    for i in range(p):v*=x+i
    return v


def reduce(f):
    raw=defaultdict(dict)
    for (a,c,r,j,l,n),v in f['spectrum'].items():raw[a,c,r,n][j,l]=v
    out={}
    for (a,c,r,n),data in raw.items():
        A=sum(a)+sum(c);mass=g.mpq(4*K*n-r*r,4*K)
        for j in range(max(jj for jj,l in data)+1):
            dep=max([l+(jj-j)//2 for jj,l in data if jj>=j and (jj-j)%2==0]+[0]);v=[g.mpc(0)]*(dep+1)
            for (jj,l),z in data.items():
                if jj<j or (jj-j)%2:continue
                p=(jj-j)//2
                v[l+p]+=z*g.mpq(math.factorial(jj),math.factorial(j)*math.factorial(p)*(4*K)**p)*(4*mp.pi**2)**l
            kap=g.mpq(-5,2)-A-j
            for p in range(dep,-1,-1):
                fp=v[p]/((-1)**p*rising(kap-2*p,p))
                key=(a,c,j,p)
                if key not in out:out[key]=[g.mpc(0)]*N
                out[key][INDEX[r,n]]=fp
                for t in range(p+1):v[t]-=fp*(-1)**t*math.comb(p,t)*rising(kap-p-t,t)*mass**(p-t)
    return out


def reverse(f):
    o=dict(f);o['alpha'],o['gamma']=f['gamma'],f['alpha']
    o['spectrum']={(c,a,-r if r!=K else K,j,l,n):v*(-1)**j for (a,c,r,j,l,n),v in f['spectrum'].items()}
    return o


def covariance(left,right):
    L=reduce(left);R=reduce(right);out={}
    norm=left['norm']*right['norm'];phase=(-1)**(2*K-len(left['alpha'])-len(right['alpha']))
    for (a,c,j,p),v in L.items():
        w=R.get((c,a,j,p))
        if w is None:continue
        A=sum(a)+sum(c);kap=g.mpq(-5,2)-A-j;n2=9+2*(A+j+2*p)
        fac=phase*mp.pi**A*math.factorial(j)/(2*mp.sqrt(K)*norm*math.prod(math.factorial(x) for x in a+c)*(8*mp.pi*K)**j)
        fac*=math.factorial(p)*rising(kap-2*p,p)/(16*mp.pi**2)**p
        if n2 not in out:out[n2]=np.full((N,N),g.mpc(0),dtype=object)
        out[n2]+=np.array(v,dtype=object)[:,None]*np.array([mp.conj(x)*fac for x in w],dtype=object)[None,:]
    # No coefficient pruning; every finite-depth term is retained.
    return out


def gauss_base(A,C):
    A%=C
    if C==1:return 1+0j
    if C%2:return (1 if C%4==1 else 1j)*int(g.jacobi(A,C))*math.sqrt(C)
    assert C%4==0 and A%2
    return (1+1j)*(1 if A%4==1 else -1j)*int(g.jacobi(C,A))*math.sqrt(C)


def gauss_vec(A,B,C):
    """Closed quadratic Gauss sum; validated against finite direct sums."""
    gg=math.gcd(A,C);out=np.zeros(B.shape,complex);valid=B%gg==0
    a=(A//gg)%(C//gg);c=C//gg;bb=B//gg
    if c==1:out[valid]=gg;return out
    if c%2:
        phase=(-pow(4*a,-1,c)*(bb*bb))%c
        out[valid]=gg*gauss_base(a,c)*np.exp(2j*np.pi*phase[valid]/c)
    elif c%4==2:
        valid &= (bb%2==1);m=c//2
        if m==1:out[valid]=2*gg
        else:
            inv2=pow(2,-1,m);aa=(a*inv2)%m;bbb=(bb*inv2)%m
            phase=(-pow(4*aa,-1,m)*bbb*bbb)%m
            out[valid]=2*gg*gauss_base(aa,m)*np.exp(2j*np.pi*phase[valid]/m)
    else:
        valid &= (bb%2==0);phase=(-pow(a,-1,c)*(bb//2)**2)%c
        out[valid]=gg*gauss_base(a,c)*np.exp(2j*np.pi*phase[valid]/c)
    return out


def dedekind(a,c):
    total=0.;sign=1
    while a:
        total+=sign*(-.25+(a/c+c/a+1/(a*c))/12)
        a,c=c%a,a;sign=-sign
    return total


def check_gauss():
    err=0.
    for c in range(1,33):
        bs=np.arange(-20,21)
        for a in range(c):
            if math.gcd(a,c)!=1:continue
            actual=gauss_vec(-K*a,bs,c)
            ell=np.arange(c)
            direct=np.sum(np.exp(2j*np.pi*((-K*a*ell[None,:]**2+bs[:,None]*ell[None,:])%c)/c),axis=1)
            err=max(err,float(np.max(np.abs(actual-direct))))
            ds=sum((k/c-.5)*((a*k%c)/c-.5) for k in range(1,c))
            assert abs(dedekind(a,c)-ds)<1e-12
    assert err<1e-11
    return err


def build_kernels(weights, cmax):
    """Sum the homogeneous Bessel kernel over coprime cusps."""
    rr, nn = np.array(POLAR, dtype=np.int64).T
    xx = 2*np.pi*(rr*rr/(4*K) - nn)
    product = xx[:, None] * xx[None, :]
    sqrt_ratio = np.sqrt(xx[None, :] / xx[:, None])
    nw = np.asarray(weights, dtype=float)[:, None, None] / 2
    pre = (2**nw * np.pi**2 * product[None,:,:]**((nw-1)/2)
           / (3*gamma(nw)) * np.exp(1j*np.pi*(1.25-nw/2)))
    total = np.zeros((len(weights), N, N), dtype=np.clongdouble)
    for c in range(1, cmax + 1):
        r0 = np.zeros((N, N), dtype=np.clongdouble)
        r1 = r0.copy()
        for a in range(c):
            if math.gcd(a, c) != 1:
                continue
            dd = pow(a, -1, c) if c > 1 else 0
            gg = gauss_vec(-K*a, rr[None,:] - a*rr[:,None], c) / math.sqrt(2*K*c)
            numerator = rr[:,None]*rr[None,:] - 2*K*(a*nn[:,None] + dd*nn[None,:])
            phase = np.exp(1j*np.pi*(numerator % (2*K*c))/(K*c))
            term = gg*phase
            r0 += term
            r1 += term*dedekind(a, c)
        x = 2*np.sqrt(product)[None,:,:]/c
        total += pre/(c*c) * (12j*c*jv(nw-1,x)*r1[None,:,:]
                  + sqrt_ratio[None,:,:]*(jv(nw-2,x)-jv(nw,x))*r0[None,:,:])
        if c in (32, 128, 512, 1024, 2048):
            emit("kernel_cutoff", denominator=c)
    return dict(zip(weights, total))


def cached_kernels():
    with np.load(HERE / "20261126_k9_c2048_kernels_v1.npz", allow_pickle=False) as cache:
        assert int(cache["cmax"]) == 2048
        assert np.array_equal(cache["polar"], POLAR)
        return dict(zip(cache["n2"], cache["kernels"]))


def amplitude(cov, kernels):
    re = sum(np.sum(np.array([[np.clongdouble(str(mp.re(z))) + 1j*np.clongdouble(str(mp.im(z)))
                          for z in row] for row in mat], dtype=np.clongdouble) * kernels[n2],
                    dtype=np.clongdouble) for n2, mat in cov.items())
    im = sum(mat[k,k] * mp.pi *
             (4*mp.pi*g.mpq(r*r-4*K*n, 4*K))**(mp.mpf(n2)/2-1)
             / mp.gamma(mp.mpf(n2)/2)
             for n2, mat in cov.items() for k, (r, n) in enumerate(POLAR))
    return float(re.real), float(mp.re(im))


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--entry", choices=("diagonal", "exchange", "three-mode", "all"),
                        default="diagonal")
    parser.add_argument("--cmax", type=int, default=2048)
    parser.add_argument("--fresh-kernels", action="store_true")
    args = parser.parse_args()
    if not 1 <= args.cmax <= 2048:
        parser.error("--cmax must be in [1, 2048]")
    emit("gauss_sum_check", max_error=check_gauss())
    cases = {"diagonal": (0, 0, "0,0"), "exchange": (0, 1, "1,30"),
             "three-mode": (11, 11, "341,341")}
    chosen = tuple(cases) if args.entry == "all" else (args.entry,)
    results = {}
    for name in chosen:
        a, b, ref = cases[name]
        polar = extract(a, b, dps=70, nz=32)
        results[name] = (covariance(polar, polar if a == b else reverse(polar)), ref)
    weights = sorted({n2 for cov, _ in results.values() for n2 in cov})
    kernels = (cached_kernels() if args.cmax == 2048 and not args.fresh_kernels
               else build_kernels(weights, args.cmax))
    ref = {row["key"]: row for row in json.loads(
        (HERE / "20261126_k9_benchmark_results_v1.json").read_text())["entries"]}
    for name, (cov, key) in results.items():
        re, im = amplitude(cov, kernels)
        target = ref[key]
        emit("amplitude", entry=name, cmax=args.cmax, Re_A=re, Im_A=im,
             reference_Re_A=target["real"], reference_Im_A=target["imaginary"])
        if args.cmax == 2048:
            assert abs(re - target["real"]) < 1e-12
            assert abs(im - target["imaginary"]) < 1e-12


if __name__ == "__main__":
    main()


==> anc/20261126_low_level_compression_v1.json <==
{
  "2": {
    "source_sha256": "ebe907a53645fd2af757ad3d2093e66d1dd37755fdf0ae80127aae4449ef963d",
    "partitions": [
      [
        1,
        1
      ],
      [
        2
      ]
    ],
    "embedding_scalar_phase": 1,
    "full_matrix_residual_frobenius": 5.049030791119344e-17,
    "full_matrix_relative_residual": 4.199644518337019e-16,
    "diagonal_exchange_fit_residual": 5.898059818321144e-17,
    "design_rank": 3,
    "diagonal_exchange_rank": 3,
    "design_singular_values": [
      1.6714157736349462,
      0.9999999999999998,
      0.09401301743248769
    ],
    "measurement_labels_indices_parity": [
      [
        0,
        0,
        1
      ],
      [
        0,
        1,
        1
      ],
      [
        0,
        1,
        -1
      ],
      [
        1,
        1,
        1
      ]
    ],
    "irrep_order": [
      1,
      36,
      44
    ],
    "measurement_weights_rational": [
      [
        "0",
        "0",
        "1"
      ],
      [
        "0",
        "0",
        "1"
      ],
      [
        "0",
        "1",
        "0"
      ],
      [
        "1/9",
        "0",
        "8/9"
      ]
    ],
    "measured_diagonal_exchange": {
      "real": [
        -0.03632234869255296,
        -0.03632234869255295,
        -0.03116956325948913,
        -0.03889874140908487
      ],
      "imag": [
        -0.04913439420455741,
        -0.049134394204557404,
        -0.018277045187202516,
        -0.06456306871323486
      ]
    },
    "compressed_projectors": [
      {
        "real": [
          [
            -6.938893903907227e-18,
            0.0,
            0.0,
            -1.5419764230905005e-18
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.1111111111111111
          ]
        ],
        "imag": [
          [
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0
          ]
        ]
      },
      {
        "real": [
          [
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.4999999999999999,
            -0.4999999999999999,
            0.0
          ],
          [
            0.0,
            -0.4999999999999999,
            0.4999999999999999,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0
          ]
        ],
        "imag": [
          [
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0
          ]
        ]
      },
      {
        "real": [
          [
            0.9999999999999988,
            0.0,
            0.0,
            1.541976423090502e-18
          ],
          [
            0.0,
            0.4999999999999999,
            0.4999999999999999,
            0.0
          ],
          [
            0.0,
            0.4999999999999999,
            0.4999999999999999,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.8888888888888893
          ]
        ],
        "imag": [
          [
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0
          ]
        ]
      }
    ],
    "full_Sigma": {
      "real": [
        [
          -0.03632234869255296,
          -0.0,
          -0.0,
          -0.0
        ],
        [
          -0.0,
          -0.03374595597602104,
          -0.0025763927165319126,
          -0.0
        ],
        [
          -0.0,
          -0.0025763927165319126,
          -0.03374595597602104,
          -0.0
        ],
        [
          -0.0,
          -0.0,
          -0.0,
          -0.03889874140908487
        ]
      ],
      "imag": [
        [
          -0.04913439420455741,
          0.0,
          0.0,
          0.0
        ],
        [
          0.0,
          -0.03370571969587997,
          -0.015428674508677449,
          0.0
        ],
        [
          0.0,
          -0.015428674508677449,
          -0.03370571969587997,
          0.0
        ],
        [
          0.0,
          0.0,
          0.0,
          -0.06456306871323486
        ]
      ]
    },
    "shifts": [
      {
        "residual_irrep": 1,
        "Re_DeltaM2_over_gs2": -0.059509883141339856,
        "Im_DeltaM2_over_gs2": -0.187992464782654,
        "deltaM_over_gs2": -0.014877470785334964,
        "Gamma_over_gs2": 0.093996232391327
      },
      {
        "residual_irrep": 36,
        "Re_DeltaM2_over_gs2": -0.031169563259489136,
        "Im_DeltaM2_over_gs2": -0.018277045187202523,
        "deltaM_over_gs2": -0.007792390814872284,
        "Gamma_over_gs2": 0.009138522593601262
      },
      {
        "residual_irrep": 44,
        "Re_DeltaM2_over_gs2": -0.03632234869255299,
        "Im_DeltaM2_over_gs2": -0.049134394204557466,
        "deltaM_over_gs2": -0.009080587173138248,
        "Gamma_over_gs2": 0.024567197102278733
      }
    ]
  },
  "3": {
    "source_sha256": "872e24466134a45165ff04ac9246c787c0cddfa34facf59b4b269992311afc2d",
    "partitions": [
      [
        1,
        1,
        1
      ],
      [
        2,
        1
      ],
      [
        3
      ]
    ],
    "embedding_scalar_phase": -1,
    "full_matrix_residual_frobenius": 1.0163349622562396e-15,
    "full_matrix_relative_residual": 5.1734183938788905e-15,
    "diagonal_exchange_fit_residual": 4.975240156036384e-16,
    "design_rank": 6,
    "diagonal_exchange_rank": 6,
    "design_singular_values": [
      2.050188146597889,
      1.6257077756805343,
      0.9312636271084702,
      0.2637532408971787,
      0.177935395442676,
      0.01117050637783088
    ],
    "measurement_labels_indices_parity": [
      [
        0,
        0,
        1
      ],
      [
        0,
        1,
        1
      ],
      [
        0,
        1,
        -1
      ],
      [
        0,
        2,
        1
      ],
      [
        0,
        2,
        -1
      ],
      [
        1,
        1,
        1
      ],
      [
        1,
        2,
        1
      ],
      [
        1,
        2,
        -1
      ],
      [
        2,
        2,
        1
      ]
    ],
    "irrep_order": [
      1,
      36,
      44,
      495,
      910,
      450
    ],
    "measurement_weights_rational": [
      [
        "0",
        "0",
        "0",
        "0",
        "0",
        "1"
      ],
      [
        "0",
        "0",
        "0",
        "0",
        "0",
        "1"
      ],
      [
        "0",
        "0",
        "0",
        "0",
        "1",
        "0"
      ],
      [
        "0",
        "0",
        "1/91",
        "9/14",
        "0",
        "9/26"
      ],
      [
        "0",
        "0",
        "0",
        "0",
        "1",
        "0"
      ],
      [
        "0",
        "0",
        "9/91",
        "2/7",
        "0",
        "8/13"
      ],
      [
        "0",
        "0",
        "7/52",
        "0",
        "0",
        "45/52"
      ],
      [
        "0",
        "9/44",
        "0",
        "0",
        "35/44",
        "0"
      ],
      [
        "1/44",
        "0",
        "7/26",
        "0",
        "0",
        "405/572"
      ]
    ],
    "measured_diagonal_exchange": {
      "real": [
        -0.04352756739432705,
        -0.043527567394327046,
        -0.035020421627517825,
        -0.03623397299805899,
        -0.035020421627517825,
        -0.041956480073580237,
        -0.04591943425542832,
        -0.03855536809919815,
        -0.04960146733354341
      ],
      "imag": [
        -0.05456262996381354,
        -0.05456262996381353,
        -0.024235495815997474,
        -0.0328951817362377,
        -0.02423549581599747,
        -0.05221198027754736,
        -0.06498530314875339,
        -0.029524457610096366,
        -0.08271572591808192
      ]
    },
    "compressed_projectors": [
      {
        "real": [
          [
            4.770489558936217e-17,
            0.0,
            0.0,
            0.0,
            -8.673617379884032e-19,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            -1.0234868508263157e-16,
            0.0,
            0.0,
            0.0,
            1.734723475976807e-18
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            -0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            -0.0
          ],
          [
            2.6020852139652106e-17,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.022727272727272648
          ]
        ],
        "imag": [
          [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ]
        ]
      },
      {
        "real": [
          [
            1.5404344466674041e-15,
            0.0,
            0.0,
            0.0,
            -2.77555756156289e-17,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            -7.112366251504906e-16,
            0.0,
            1.1622647289044603e-16,
            0.0,
            4.5102810375396984e-17,
            0.0,
            4.85722573273506e-17,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            -1.179611963664228e-16,
            0.0,
            6.53990750443256e-16,
            0.0,
            -3.469446951953614e-18,
            0.0,
            0.0,
            0.0
          ],
          [
            -2.42861286636753e-17,
            0.0,
            0.0,
            0.0,
            1.1796119636642283e-16,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            3.925231146709435e-17,
            0.0,
            -1.0303731760112271e-16,
            0.0,
            0.10227272727272563,
            0.0,
            -0.10227272727272704,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            -0.0
          ],
          [
            0.0,
            -8.831770080096235e-17,
            0.0,
            1.0303731760112272e-16,
            0.0,
            -0.10227272727272704,
            0.0,
            0.10227272727272704,
            -0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ]
        ],
        "imag": [
          [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ]
        ]
      },
      {
        "real": [
          [
            -9.506284648352899e-16,
            0.0,
            0.0,
            0.0,
            -1.734723475976807e-17,
            0.0,
            0.0,
            0.0,
            -6.938893903907228e-18
          ],
          [
            0.0,
            9.540979117872433e-16,
            0.0,
            -9.575673587391971e-16,
            0.0,
            0.0,
            0.0,
            -2.42861286636753e-17,
            0.0
          ],
          [
            0.0,
            0.0,
            0.005494505494505473,
            0.0,
            -0.02331121256659054,
            0.0,
            0.005494505494505609,
            0.0,
            0.0
          ],
          [
            0.0,
            -1.639313684798082e-15,
            0.0,
            1.7780915628762265e-15,
            0.0,
            0.0,
            0.0,
            9.71445146547012e-17,
            0.0
          ],
          [
            3.469446951953614e-17,
            0.0,
            -0.023311212566589384,
            0.0,
            0.09890109890109855,
            0.0,
            -0.023311212566588996,
            0.0,
            0.0
          ],
          [
            0.0,
            -4.906538933386797e-17,
            0.0,
            2.40420407735953e-16,
            0.0,
            0.06730769230769229,
            0.0,
            0.06730769230769229,
            0.0
          ],
          [
            0.0,
            0.0,
            0.005494505494505609,
            0.0,
            -0.02331121256659035,
            0.0,
            0.005494505494505336,
            0.0,
            -0.0
          ],
          [
            0.0,
            9.81307786677359e-17,
            0.0,
            -1.471961680016039e-16,
            0.0,
            0.06730769230769229,
            0.0,
            0.06730769230769229,
            -0.0
          ],
          [
            -2.3002433291452462e-15,
            0.0,
            0.0,
            0.0,
            5.412337245047638e-16,
            0.0,
            0.0,
            0.0,
            0.26923076923076705
          ]
        ],
        "imag": [
          [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ]
        ]
      },
      {
        "real": [
          [
            -1.7763568394002497e-15,
            0.0,
            0.0,
            0.0,
            1.4918621893400534e-16,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            -3.545774784896592e-15,
            0.0,
            5.898059818321142e-16,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.32142857142857073,
            0.0,
            -0.303045763365664,
            0.0,
            0.3214285714285713,
            0.0,
            0.0
          ],
          [
            0.0,
            1.1796119636642282e-15,
            0.0,
            -1.1796119636642282e-15,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            1.110223024625156e-16,
            0.0,
            -0.3030457633656653,
            0.0,
            0.2857142857142867,
            0.0,
            -0.30304576336566613,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.321428571428571,
            0.0,
            -0.30304576336566363,
            0.0,
            0.3214285714285698,
            0.0,
            -0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            -0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ]
        ],
        "imag": [
          [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ]
        ]
      },
      {
        "real": [
          [
            8.881784197001248e-16,
            0.0,
            0.0,
            0.0,
            -4.1633363423443346e-17,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.5000000000000013,
            0.0,
            -0.4999999999999989,
            0.0,
            0.0,
            0.0,
            7.632783294297951e-17,
            0.0
          ],
          [
            0.0,
            0.0,
            0.4999999999999989,
            0.0,
            0.0,
            0.0,
            -0.4999999999999989,
            0.0,
            0.0
          ],
          [
            0.0,
            -0.4999999999999942,
            0.0,
            0.5000000000000029,
            0.0,
            -7.632783294297951e-17,
            0.0,
            3.191891195797325e-16,
            0.0
          ],
          [
            -6.938893903907223e-17,
            0.0,
            0.0,
            0.0,
            2.2204460492503123e-15,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            -1.570092458683775e-16,
            0.0,
            -5.495323605393212e-16,
            0.0,
            0.39772727272726605,
            0.0,
            -0.3977272727272732,
            0.0
          ],
          [
            0.0,
            0.0,
            -0.4999999999999989,
            0.0,
            0.0,
            0.0,
            0.49999999999999795,
            0.0,
            -0.0
          ],
          [
            0.0,
            2.355138688025662e-16,
            0.0,
            -4.710277376051324e-16,
            0.0,
            -0.3977272727272741,
            0.0,
            0.3977272727272732,
            -0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ]
        ],
        "imag": [
          [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ]
        ]
      },
      {
        "real": [
          [
            0.9999999999999977,
            0.0,
            0.0,
            0.0,
            -6.938893903907225e-18,
            0.0,
            0.0,
            0.0,
            -6.938893903907228e-18
          ],
          [
            0.0,
            0.499999999999999,
            0.0,
            0.4999999999999992,
            0.0,
            1.734723475976807e-17,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.17307692307692293,
            0.0,
            0.326356975932252,
            0.0,
            0.1730769230769229,
            0.0,
            0.0
          ],
          [
            0.0,
            0.49999999999999867,
            0.0,
            0.49999999999999933,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            6.938893903907225e-18,
            0.0,
            0.3263569759322524,
            0.0,
            0.6153846153846148,
            0.0,
            0.32635697593225255,
            0.0,
            0.0
          ],
          [
            0.0,
            5.887846720064155e-17,
            0.0,
            0.0,
            0.0,
            0.43269230769230776,
            0.0,
            0.43269230769230776,
            0.0
          ],
          [
            0.0,
            0.0,
            0.1730769230769229,
            0.0,
            0.326356975932252,
            0.0,
            0.17307692307692304,
            0.0,
            -0.0
          ],
          [
            0.0,
            3.9252311467094367e-17,
            0.0,
            9.813077866773592e-17,
            0.0,
            0.4326923076923068,
            0.0,
            0.43269230769230727,
            -0.0
          ],
          [
            1.3877787807814457e-17,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.7080419580419584
          ]
        ],
        "imag": [
          [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ]
        ]
      }
    ],
    "full_Sigma": {
      "real": [
        [
          -0.04352756739432705,
          -0.0,
          -0.0,
          -0.0,
          -0.0,
          -0.0,
          -0.0,
          -0.0,
          -0.0
        ],
        [
          -0.0,
          -0.03927399451092244,
          -0.0,
          -0.004253572883404611,
          -0.0,
          -0.0,
          -0.0,
          -0.0,
          -0.0
        ],
        [
          -0.0,
          -0.0,
          -0.03562719731278841,
          -0.0,
          -0.003116079985087355,
          -0.0,
          -0.0006067756852705833,
          -0.0,
          -0.0
        ],
        [
          -0.0,
          -0.004253572883404611,
          -0.0,
          -0.03927399451092244,
          -0.0,
          -0.0,
          -0.0,
          -0.0,
          -0.0
        ],
        [
          -0.0,
          -0.0,
          -0.003116079985087355,
          -0.0,
          -0.041956480073580237,
          -0.0,
          -0.003116079985087355,
          -0.0,
          -0.0
        ],
        [
          -0.0,
          -0.0,
          -0.0,
          -0.0,
          -0.0,
          -0.04223740117731324,
          -0.0,
          -0.0036820330781150838,
          -0.0
        ],
        [
          -0.0,
          -0.0,
          -0.0006067756852705833,
          -0.0,
          -0.003116079985087355,
          -0.0,
          -0.03562719731278841,
          -0.0,
          -0.0
        ],
        [
          -0.0,
          -0.0,
          -0.0,
          -0.0,
          -0.0,
          -0.0036820330781150838,
          -0.0,
          -0.04223740117731324,
          -0.0
        ],
        [
          -0.0,
          -0.0,
          -0.0,
          -0.0,
          -0.0,
          -0.0,
          -0.0,
          -0.0,
          -0.04960146733354341
        ]
      ],
      "imag": [
        [
          -0.05456262996381354,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0
        ],
        [
          0.0,
          -0.03939906288990551,
          0.0,
          -0.015163567073908028,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0
        ],
        [
          0.0,
          0.0,
          -0.02856533877611759,
          0.0,
          -0.008810334403311125,
          0.0,
          -0.004329842960120116,
          0.0,
          0.0
        ],
        [
          0.0,
          -0.015163567073908028,
          0.0,
          -0.03939906288990551,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0
        ],
        [
          0.0,
          0.0,
          -0.008810334403311125,
          0.0,
          -0.05221198027754736,
          0.0,
          -0.008810334403311125,
          0.0,
          0.0
        ],
        [
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          -0.047254880379424886,
          0.0,
          -0.017730422769328513,
          0.0
        ],
        [
          0.0,
          0.0,
          -0.004329842960120116,
          0.0,
          -0.008810334403311125,
          0.0,
          -0.02856533877611759,
          0.0,
          0.0
        ],
        [
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          -0.017730422769328513,
          0.0,
          -0.047254880379424886,
          0.0
        ],
        [
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          -0.08271572591808192
        ]
      ]
    },
    "shifts": [
      {
        "residual_irrep": 1,
        "Re_DeltaM2_over_gs2": -0.10029488094293296,
        "Im_DeltaM2_over_gs2": -0.3761036116769221,
        "deltaM_over_gs2": -0.02047260684361453,
        "Gamma_over_gs2": 0.15354365650438803
      },
      {
        "residual_irrep": 36,
        "Re_DeltaM2_over_gs2": -0.05230238215573312,
        "Im_DeltaM2_over_gs2": -0.05009264236492621,
        "deltaM_over_gs2": -0.010676179051132852,
        "Gamma_over_gs2": 0.020450235610298805
      },
      {
        "residual_irrep": 44,
        "Re_DeltaM2_over_gs2": -0.06129572121965146,
        "Im_DeltaM2_over_gs2": -0.13198820219479585,
        "deltaM_over_gs2": -0.012511936700336122,
        "Gamma_over_gs2": 0.053883957907424104
      },
      {
        "residual_irrep": 495,
        "Re_DeltaM2_over_gs2": -0.03187824698602418,
        "Im_DeltaM2_over_gs2": -0.01953419644346508,
        "deltaM_over_gs2": -0.006507119917514583,
        "Gamma_over_gs2": 0.007974802303629893
      },
      {
        "residual_irrep": 910,
        "Re_DeltaM2_over_gs2": -0.035020421627517895,
        "Im_DeltaM2_over_gs2": -0.024235495815997394,
        "deltaM_over_gs2": -0.007148513630378939,
        "Gamma_over_gs2": 0.009894099735425042
      },
      {
        "residual_irrep": 450,
        "Re_DeltaM2_over_gs2": -0.04352756739432721,
        "Im_DeltaM2_over_gs2": -0.0545626299638137,
        "deltaM_over_gs2": -0.008885027488392335,
        "Gamma_over_gs2": 0.02227510040593929
      }
    ]
  }
}


==> anc/20261126_manifest_v1.sha256 <==
a88e76707812592dc1c2b54651e8c13ebb14f65599a560a7e2aee1a910829933  20261126_README_v1.txt
7a612c09e51f1bce9197a4360f23d9ae76f21b8e8d48acb94c26d30b47c1e4fd  20261126_ddf_compute_v1.py
842ff6bf7978ed689a3673e121b6adeb13d4e13d2a2b4b6090b8e1c374630d30  20261126_ddf_engine_v1.py
480346f14c84e85fe5a792462780f5cac6e8945ed88e9ce7de1551c10da0f58a  20261126_first_level_check_v1.py
93c6443aa5d168339c33f733ec80e4b971e03fe89c101b8a5887b2d5c335c08e  20261126_k10_spacing_reference_v1.json
8c5c25bdf9ee807213df1984efe5ca6f628e929081cbf09fd1c19a8e2162af93  20261126_k9_benchmark_results_v1.json
05e813f63c8a303b690012c1f2224b7d6f409dd093ffc73c47863aeff4d8fc3c  20261126_k9_c2048_kernels_v1.npz
f8f90a9210ecd7c36b3a29f609f285495d0b1f88a72fc8ade124a8332784396b  20261126_k9_rademacher_v1.py
45626229db29dd51874f1db82e99126be4668674804dcf655c54fdfba332631f  20261126_low_level_compression_v1.json
8439d352c04355098992e89afe3cdb7848b0c80bbcd0e0b9e0d68b30289fc595  20261126_modular_derivative_check_v1.py
169192293d3bfd88ad39cd87a28d1de4fe7dfbf9c6fb78a52242d1a1b29b8d0c  20261126_pooled_spacing_reference_v1.json
650ff38a714fb9a5e9fed741ae85ac787f15b77bc26b60661a21da7b6f18b0c0  20261126_requirements_v1.txt
fe3901828639e4440deb3e84f90b98d17e7d76771fb805c6009ada69a708f79c  20261126_selected_ddf_blocks_v1.npz
cf7d7f7b3b80e2904a74490063d5e69c3c5451c22bdd505d15225cf0f7528d7d  20261126_source_provenance_v1.json
d1111a31d4b7619439867d83cd2b2f2e45d6e694163b742fe692607bb81a4550  20261126_spectral_checks_v1.py
fc23771c1748424743d3208122a6428dbe16eba4a59eb8fa63f52fb4dd913c15  20261126_untrimmed_spacing_reference_v1.json


==> anc/20261126_modular_derivative_check_v1.py <==
#!/usr/bin/env python3
"""Exact algebraic reduction of finite-depth modular vectors, one Fourier mode.

Conventions: u=1/(4*pi*tau2), D=q*d/dq, delta_k=D-k*u.
No modular integrals or high-K Wick reconstruction are run by this module.
The self-test is bounded to degree eight and 225 rational pairing checks.
Larger-depth use fails closed off the workstation.
"""
from fractions import Fraction as Q
from math import comb, factorial
import socket

def bounded_depth(depth):
    if depth>8 and socket.gethostname().split('.')[0].lower()!='workstation':
        raise RuntimeError('Depth >8 requires the workstation; no local override')

def rising(x,n):
    result=Q(1)
    for j in range(n): result*=x+j
    return result

def raised_mode(k,p,m):
    """u-polynomial multiplying q^m in delta_k^(p) q^m."""
    bounded_depth(p)
    k=Q(k);m=Q(m)
    return [(-1)**t*comb(p,t)*rising(k+p-t,t)*m**(p-t) for t in range(p+1)]

def split_mode(kappa,coefficients,m):
    """Return f_p(m) in F=sum_p delta_(kappa-2p)^(p) f_p.

    coefficients[t] is the q^m coefficient of the u^t term of F.
    Scalars can be Fractions or another exact coefficient ring.
    Modularity is an input hypothesis, not something this algebra certifies.
    """
    kappa=Q(kappa);m=Q(m)
    if kappa>=0: raise ValueError('This negative-weight reduction requires kappa<0')
    depth=len(coefficients)-1;bounded_depth(depth)
    residual=list(coefficients);out=[0]*(depth+1)
    for p in range(depth,-1,-1):
        polynomial=raised_mode(kappa-2*p,p,m)
        assert polynomial[p]!=0
        out[p]=residual[p]/polynomial[p]
        for t in range(p+1):residual[t]-=out[p]*polynomial[t]
    assert all(value==0 for value in residual)
    return out

def hermite_mode(raw,K,j,pi):
    """Convert raw a_(j,l)(m) to the u-polynomial F_j(m).

    raw maps (insertion_j,h_power_l) to a single residue/Fourier coefficient.
    pi can be a symbolic constant for exact arithmetic.
    """
    if K<1:raise ValueError('K must be positive')
    depth=max((l+(jj-j)//2 for jj,l in raw if jj>=j and (jj-j)%2==0),default=0)
    bounded_depth(depth)
    out=[0]*(depth+1)
    for (jj,l),value in raw.items():
        if jj>=j and (jj-j)%2==0:
            p=(jj-j)//2
            out[l+p]+=value*Q(factorial(jj),factorial(j)*factorial(p)*(4*K)**p)*(4*pi*pi)**l
    return out

def pairing_factor(kappa,p):
    """The multiplier, with the common denominator (16*pi^2)^p omitted."""
    return factorial(p)*rising(Q(kappa)-2*p,p)

def self_test():
    # Independent recursive raising, using D u = u^2, versus the closed formula.
    recurrence_checks=0;pairing_checks=0;split_checks=0
    for kappa in [Q(-5,2),Q(-7,2),Q(-13,2)]:
        n=2-kappa
        for m in [Q(-1,8),Q(-1,2),Q(-13,4)]:
            for p in range(5):
                k=kappa-2*p;poly=[Q(1)]
                for step in range(p):
                    new=[Q(0)]*(len(poly)+1)
                    for t,c in enumerate(poly):
                        new[t]+=m*c
                        new[t+1]+=(t-k-2*step)*c
                    poly=new
                assert poly==raised_mode(k,p,m);recurrence_checks+=1
                for q in range(5):
                    other=raised_mode(kappa-2*q,q,m)
                    # Exact imaginary-part integral, divided by Im J_n(m).
                    actual=sum(a*b*abs(m)**(t+s)/rising(n,t+s)
                               for t,a in enumerate(poly) for s,b in enumerate(other))
                    expected=pairing_factor(kappa,p)*abs(m)**(2*p)/rising(n,2*p) if p==q else 0
                    assert actual==expected,(kappa,m,p,q,actual,expected)
                    pairing_checks+=1
            chosen=[Q(2),Q(-3,7),Q(5,11),Q(-13,17),Q(19,23)]
            expanded=[Q(0)]*5
            for p,fp in enumerate(chosen):
                for t,value in enumerate(raised_mode(kappa-2*p,p,m)):expanded[t]+=fp*value
            assert split_mode(kappa,expanded,m)==chosen;split_checks+=1
    return {'passed':True,'raising_recurrences':recurrence_checks,
            'polar_pairing_identities':pairing_checks,'exact_splits':split_checks,
            'scope':'finite algebra tests; general theorem is proved in the note, not inferred from samples'}

if __name__ == "__main__":
    import json
    print(json.dumps(self_test(), indent=2))


==> anc/20261126_pooled_spacing_reference_v1.json <==
{
 "levels": [
  7,
  8,
  9,
  10
 ],
 "sectors": {
  "7": [
   7,
   6
  ],
  "8": [
   7,
   8
  ],
  "9": [
   8,
   7
  ],
  "10": [
   8,
   9
  ]
 },
 "dims_full": [
  19,
  19,
  21,
  17,
  39,
  39,
  39,
  34,
  70,
  64,
  65,
  65,
  129,
  120,
  120,
  120
 ],
 "dims_Ccut": [
  13,
  13,
  16,
  13,
  28,
  28,
  30,
  27,
  53,
  51,
  49,
  49,
  99,
  93,
  93,
  93
 ],
 "C cut (shown)": {
  "mean_r": 0.5486621815558452,
  "n_r": 582,
  "n_s": 598,
  "KS_r_GOE": [
   0.04084192439862544,
   0.40298507462686567
  ],
  "KS_s_GOE": [
   0.04145484949832773,
   0.03482587064676617
  ],
  "KS_r_Poisson": [
   0.27335051546391753,
   0.004975124378109453
  ]
 },
 "no cut": {
  "mean_r": 0.45485969533653386,
  "n_r": 768,
  "n_s": 784,
  "KS_r_GOE": [
   0.13921223958333334,
   0.004975124378109453
  ],
  "KS_s_GOE": [
   0.10112244897959183,
   0.004975124378109453
  ],
  "KS_r_Poisson": [
   0.13224609375000002,
   0.004975124378109453
  ]
 },
 "GOE_mean_r": [
  0.5308566411573065,
  0.5081651888439349,
  0.5559711883828752
 ],
 "random_subsets_mean_r": [
  0.5270658623354763,
  0.5031337774736631,
  0.551002187828784
 ],
 "KS_s_GOE_h0.5": [
  0.036956521739130443,
  0.07462686567164178
 ],
 "KS_s_GOE_h2.0": [
  0.056471571906354545,
  0.004975124378109453
 ]
}

==> anc/20261126_requirements_v1.txt <==
numpy==2.3.2
scipy==1.16.1
mpmath==1.3.0
sympy==1.14.0
matplotlib==3.10.0
gmpy2==2.3.2


==> anc/20261126_source_provenance_v1.json <==
{
  "20261126_ddf_engine_v1.py": [
    {
      "file": "20261027_k9_engine_snapshot_v1.py",
      "sha256": "b9af2c31c6c25deb83e28e6c6e126811cde2459d597d42da35cd10aeeac0028b"
    }
  ],
  "20261126_k9_rademacher_v1.py": [
    {
      "file": "20261027_k9_chiral_backend_v1.py",
      "sha256": "ba3ca993a33dcbe46d22efe14a9d3ff29654e67049d2c100bc629db857727075"
    },
    {
      "file": "20261027_mixed_chiral_v1.py",
      "sha256": "c7e68472b99814d516f28714b98c5b3eee76f54fedfa387ee978c82fba847ea7"
    },
    {
      "file": "20261116_k9_polar_benchmark_v2.py",
      "sha256": "c14207e7ff7fd0f2d2054c32f41c83bb2292ddc8dd25d9bbc7869bd507e965b2"
    },
    {
      "file": "20261116_k9_kernel_benchmark_v2.py",
      "sha256": "38f3dfe7b8ec8aed25a14e8f8aafedbe943565fdc53e5b09032915b7d1d052eb"
    }
  ],
  "20261126_k9_benchmark_results_v1.json": [
    {
      "file": "20261116_k9_benchmark_summary_v1.json",
      "sha256": "8c5c25bdf9ee807213df1984efe5ca6f628e929081cbf09fd1c19a8e2162af93"
    }
  ],
  "20261126_k9_c2048_kernels_v1.npz": [
    {
      "file": "20261116_reusable_kernels_c2048_v2.npz",
      "sha256": "05e813f63c8a303b690012c1f2224b7d6f409dd093ffc73c47863aeff4d8fc3c"
    }
  ],
  "20261126_k10_spacing_reference_v1.json": [
    {
      "file": "20261119_K10_J23_8_Pr_figure_v2_scan.json",
      "sha256": "93c6443aa5d168339c33f733ec80e4b971e03fe89c101b8a5887b2d5c335c08e"
    }
  ],
  "20261126_pooled_spacing_reference_v1.json": [
    {
      "file": "20261119_pooled_largestJ23_Ccut_stats_v3.json",
      "sha256": "169192293d3bfd88ad39cd87a28d1de4fe7dfbf9c6fb78a52242d1a1b29b8d0c"
    }
  ],
  "20261126_untrimmed_spacing_reference_v1.json": [
    {
      "file": "20261124_k10_j8_untrimmed_ratios_v1.json",
      "sha256": "fc23771c1748424743d3208122a6428dbe16eba4a59eb8fa63f52fb4dd913c15"
    }
  ],
  "20261126_modular_derivative_check_v1.py": [
    {
      "file": "20261116_modular_general_reduction_v1.py",
      "sha256": "be62237ac74622d6d6994c64193aff4f88901b1b27189a9aa454f46ab1ed218b"
    }
  ],
  "20261126_low_level_compression_v1.json": [
    {
      "file": "20261117_reconstructed_low_level_shifts_v1.json",
      "sha256": "d51208c852ea549af10a36f9433e765147cae115b956898ebf770889cc3d0d71"
    }
  ],
  "20261126_selected_ddf_blocks_v1.npz": [
    {
      "file": "20261113_K07_Sigma_v1.npz",
      "sha256": "54b5b9fea330f1ec27eefcd003991ee64c528a81e87724edb737d92d3fbf7279"
    },
    {
      "file": "20261114_K08_Sigma_v1.npz",
      "sha256": "3b64ff8398e3df76f367defc4a99382912e06d5aab40eef7b580171006ab774f"
    },
    {
      "file": "K9_complex_Sigma.npz",
      "sha256": "618b1c9a1ed57a72ba4d37a505cfb734694bbf0ab8f087197701d83f38f07a79"
    },
    {
      "file": "K10_normalized_sigma.npz",
      "sha256": "6eab17065a52e92864cc18d226894cb2de23fc79d99c235e1575dabed41f4483"
    }
  ]
}


==> anc/20261126_spectral_checks_v1.py <==
"""Analyze the supplied charge blocks and plot their spacing distributions."""

import argparse
from datetime import datetime
import json
from math import factorial, log
from pathlib import Path
import runpy
from zoneinfo import ZoneInfo

HERE = Path(__file__).resolve().parent
runpy.run_path(str(HERE / "20261126_ddf_compute_v1.py"))["use_one_thread"]()

import numpy as np

BLOCKS = {7: (7, 6), 8: (7, 8), 9: (8, 7), 10: (8, 9)}


def partitions(level, largest=None):
    if level == 0:
        yield ()
        return
    for n in range(min(level, largest or level), 0, -1):
        for rest in partitions(level - n, n):
            yield (n,) + rest


def log_tableaux(partition):
    columns = [sum(n > j for n in partition) for j in range(partition[0])]
    hooks = [n - j + columns[j] - i - 1 for i, n in enumerate(partition) for j in range(n)]
    return log(factorial(sum(partition))) - sum(log(hook) for hook in hooks)


def shape_ranks(basis, level):
    features = {part: log_tableaux(part) for part in partitions(level)}
    ordered = np.array([(left + right) / 2 for left in features.values()
                        for right in features.values()])
    return np.array([(np.count_nonzero(ordered < value)
                      + 0.5*np.count_nonzero(ordered == value)) / len(ordered)
                     for value in ((features[left] + features[right])/2 for left, right in basis)])


def read_block(data, level, charge, field="R"):
    key = f"K{level:02d}_J{charge:02d}"
    basis = [tuple(tuple(int(n) for n in p if n) for p in row)
             for row in data[key + "_partitions"]]
    return data[key + "_" + field], basis


def parity_matrix(matrix, basis, parity):
    indices = {state: i for i, state in enumerate(basis)}
    partner = [indices[(right, left)] for left, right in basis]
    reps = [i for i, j in enumerate(partner) if i < j or i == j and parity == 1]
    rotation = np.zeros((len(basis), len(reps)))
    for col, i in enumerate(reps):
        j = partner[i]
        if i == j:
            rotation[i, col] = 1
        else:
            rotation[i, col] = 2**-0.5
            rotation[j, col] = parity * 2**-0.5
    return rotation.T @ matrix @ rotation, reps


def trim(spectrum, fraction):
    count = int(fraction * len(spectrum))
    return spectrum[count:len(spectrum)-count]


def ratios(spectrum, edge):
    gaps = np.diff(trim(spectrum, edge))
    return np.minimum(gaps[1:], gaps[:-1]) / np.maximum(gaps[1:], gaps[:-1])


def unfolded_spacings(spectrum):
    from scipy.special import ndtr
    bandwidth = spectrum.std() * len(spectrum)**(-0.2)
    unfolded = ndtr((spectrum[:, None] - spectrum[None, :]) / bandwidth).sum(axis=1)
    spacings = np.diff(trim(unfolded, 0.1))
    return spacings / spacings.mean()


def summarize(values):
    return dict(count=len(values), mean=float(values.mean()))


def compute(data):
    j8 = {}
    pooled = {kind: [] for kind in ("central_r", "all_r", "central_s")}
    for level, charges in BLOCKS.items():
        for charge in charges:
            matrix, basis = read_block(data, level, charge)
            rank = shape_ranks(basis, level)
            for parity in (1, -1):
                block, reps = parity_matrix(matrix, basis, parity)
                keep = (rank[reps] >= 0.1) & (rank[reps] <= 0.9)
                all_states = np.linalg.eigvalsh(block)
                central = np.linalg.eigvalsh(block[np.ix_(keep, keep)])
                all_r = ratios(all_states, 0.1)
                central_r = ratios(central, 0.1)
                pooled["all_r"].append(all_r)
                pooled["central_r"].append(central_r)
                pooled["central_s"].append(unfolded_spacings(central))
                if (level, charge) == (10, 8):
                    j8[parity] = dict(all_r=all_r, central_r=central_r,
                                      raw_r=ratios(all_states, 0))
    pooled = {key: np.concatenate(values) for key, values in pooled.items()}
    j8 = {key: np.concatenate([j8[p][key] for p in (1, -1)]) for key in j8[1]}
    return j8, pooled


def check_references(selected, pooled):
    raw = json.loads((HERE / "20261126_untrimmed_spacing_reference_v1.json").read_text())
    figure = json.loads((HERE / "20261126_k10_spacing_reference_v1.json").read_text())
    combined = json.loads((HERE / "20261126_pooled_spacing_reference_v1.json").read_text())
    central = next(row for row in figure["scan"] if row["window"] == 0.8)
    expected = [(selected["raw_r"], raw["untrimmed"]["ratios"], raw["untrimmed"]["mean_r"]),
                (selected["all_r"], figure["full"]["n"], figure["full"]["mean_r"]),
                (selected["central_r"], central["n"], central["mean_r"])]
    for key, name in (("all_r", "no cut"), ("central_r", "C cut (shown)")):
        expected.append((pooled[key], combined[name]["n_r"], combined[name]["mean_r"]))
    for values, count, mean in expected:
        if len(values) != count or abs(values.mean() - mean) > 1e-10:
            raise ValueError(f"Spacing check failed: got {summarize(values)}, expected {count}, {mean}")
    assert len(pooled["central_s"]) == combined["C cut (shown)"]["n_s"]


def plot(selected, pooled, heatmaps, output):
    import matplotlib
    matplotlib.use("Agg")
    import matplotlib.pyplot as plt

    output.mkdir(parents=True, exist_ok=True)
    today = datetime.now(ZoneInfo("Asia/Kolkata")).strftime("%Y%m%d")

    def panel(ax, values, name, xmax):
        x = np.linspace(0, xmax, 401)
        bins = np.linspace(0, xmax, 11 if name == "r" else 17)
        ax.hist(values, bins=bins, density=True, color="#2a78d6", alpha=0.35, label="data")
        if name == "r":
            goe = 27/4*(x + x*x)/(1 + x + x*x)**2.5
            poisson = 2/(1+x)**2
        else:
            goe = np.pi/2*x*np.exp(-np.pi*x*x/4)
            poisson = np.exp(-x)
        ax.plot(x, goe, color="#eb6834", label="GOE")
        ax.plot(x, poisson, color="#52514e", linestyle="--", label="Poisson")
        ax.set(xlim=(0, xmax), xlabel=f"${name}$", ylabel=f"$P({name})$")
        ax.legend(frameon=False)

    fig, axes = plt.subplots(1, 2, figsize=(7, 2.9))
    for ax, key, title in zip(axes, ("all_r", "central_r"), ("All states", "Central C window")):
        panel(ax, selected[key], "r", 1)
        ax.set_title(title)
    fig.tight_layout()
    with (output / f"{today}_k10_j8_spacing_v1.pdf").open("xb") as stream:
        fig.savefig(stream, format="pdf")
    plt.close(fig)

    fig, axes = plt.subplots(1, 2, figsize=(7, 2.9))
    panel(axes[0], pooled["central_r"], "r", 1)
    panel(axes[1], pooled["central_s"], "s", 4)
    fig.tight_layout()
    with (output / f"{today}_k7_k10_pooled_spacing_v1.pdf").open("xb") as stream:
        fig.savefig(stream, format="pdf")
    plt.close(fig)

    from matplotlib.colors import SymLogNorm

    fig, axes = plt.subplots(1, 2, figsize=(8.4, 3.8))
    for ax, panel, title in zip(axes, heatmaps, ("Mass shift", "Width")):
        limit = np.abs(panel).max()
        image = ax.imshow(panel, cmap="RdBu", interpolation="nearest",
                          norm=SymLogNorm(linthresh=1e-5, vmin=-limit, vmax=limit))
        ax.axhline(128.5, color="0.4", linewidth=0.8)
        ax.axvline(128.5, color="0.4", linewidth=0.8)
        ax.set(xlabel="Basis index", ylabel="Basis index", title=title)
        fig.colorbar(image, ax=ax, fraction=0.046)
    fig.tight_layout()
    with (output / f"{today}_k10_j8_matrix_entries_v1.pdf").open("xb") as stream:
        fig.savefig(stream, format="pdf")
    plt.close(fig)


def matrix_examples(data):
    levels, basis = read_block(data, 9, 16, field="A")
    odd, _ = parity_matrix(levels, basis, -1)
    expected = np.array([[0.006068 + 0.005212j, -0.000648 - 0.000937j],
                         [-0.000648 - 0.000937j, 0.006467 + 0.005866j]])
    assert odd.shape == (2, 2)
    assert np.max(np.abs(odd - expected)) < 1e-6

    entries, basis = read_block(data, 10, 8, field="H")
    panels = [parity_matrix(entries, basis, parity)[0] for parity in (1, -1)]
    assert [len(p) for p in panels] == [129, 120]
    separated = np.zeros((249, 249), dtype=complex)
    separated[:129, :129], separated[129:, 129:] = panels
    return {"Re_A": odd.real.tolist(), "Im_A": odd.imag.tolist()}, (separated.real, -2*separated.imag)


def low_level_shifts():
    data = json.loads((HERE / "20261126_low_level_compression_v1.json").read_text())
    def decode(value):
        return np.asarray(value["real"]) + 1j*np.asarray(value["imag"])
    results = {}
    for level, row in data.items():
        sigma = decode(row["full_Sigma"])
        design = np.column_stack([decode(p).ravel() for p in row["compressed_projectors"]])
        shifts, _, rank, _ = np.linalg.lstsq(design, sigma.ravel(), rcond=None)
        assert rank == len(row["irrep_order"])
        assert np.linalg.norm(design @ shifts - sigma.ravel()) < 1e-10
        results[level] = [{"irrep_dimension": dimension, "Re_DeltaM2_over_gs2": shift.real,
                           "Im_DeltaM2_over_gs2": shift.imag}
                          for dimension, shift in zip(row["irrep_order"], shifts)]
    return results


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--plots", type=Path, help="directory for the generated spacing PDFs")
    args = parser.parse_args()
    with np.load(HERE / "20261126_selected_ddf_blocks_v1.npz", allow_pickle=False) as data:
        j8, pooled = compute(data)
        mixing, heatmaps = matrix_examples(data)
    check_references(j8, pooled)
    result = dict(K10_J23_8={k: summarize(v) for k, v in j8.items()},
                  pooled={k: summarize(v) for k, v in pooled.items()},
                  K9_J23_16_exchange_odd=mixing,
                  low_level_shifts=low_level_shifts())
    print(json.dumps(result, indent=2))
    if args.plots:
        plot(j8, pooled, heatmaps, args.plots)


if __name__ == "__main__":
    main()


==> anc/20261126_untrimmed_spacing_reference_v1.json <==
{
  "K": 10,
  "J23": 8,
  "quantity": "eigenvalues of real dispersive self-energy, resolved by exchange parity",
  "parities": [
    {
      "parity": 1,
      "n": 129,
      "trimmed_each_edge": 12,
      "untrimmed_ratios": 127,
      "untrimmed_mean_r": 0.42057127496951024,
      "trimmed_ratios": 103,
      "trimmed_mean_r": 0.4294974942548067
    },
    {
      "parity": -1,
      "n": 120,
      "trimmed_each_edge": 12,
      "untrimmed_ratios": 118,
      "untrimmed_mean_r": 0.44919432070490106,
      "trimmed_ratios": 94,
      "trimmed_mean_r": 0.4709414310484215
    }
  ],
  "untrimmed": {
    "ratios": 245,
    "mean_r": 0.43435706842573923
  },
  "trimmed": {
    "ratios": 197,
    "mean_r": 0.4492727737400849
  }
}

